The quantum lifetime of a future-referential feedback loop: certified index, architecture floor, and thermal bonus

A quantum feedback loop that returns information from a forward simulation to an earlier internal time induces a completely positive trace-preserving map on a message register; iterating that map eventually destroys its ability to carry entanglement. The entanglement-breaking index N = n_EB(Phi), the round at which this happens, is studied along two axes, interaction and bath. On the interaction axis, strict contraction onto a full-rank fixed point forces N finite in every dimension, via an explicit separable ball around the limiting Choi state, and across 3997 sampled channels index and stability gap are one clock, N [1 - rho(A)] in [0.60, 1.50]. On the bath axis, a thermal ancilla at polarisation p = tanh(hbar omega / 2 k_B T) makes every channel quantity an exact quadratic in p, and one-sided certificates (no eigensolver) establish N = 3 at the reference circuit at every temperature. The infinite-temperature index is an architecture floor with closed form and exact measure (46.427% of circuits break entanglement in one round at infinite temperature). For exchange collisions (generalised amplitude damping) the index has a closed form and is monotone in p; for the loop the floor is not a bound: certified circuits dip below it in interior temperature windows, at a rate with Gaussian cutoff in epsilon = 1 - ||A_0||_2 (marginal exponent 2.02 [1.90, 2.16], 4.1 million circuits), and shallow-floor valleys survive to epsilon = 0.125. On a certified coupling-temperature surface, temperature moves the index by at most 3/2, the interaction by 1213/3. Applied to quantum-cognition proposals, a per-bath polarisation table at 310 K shows nuclear spins maximally hot and intramolecular vibrations frozen, and a four-input checklist replaces decoherence times by round budgets; Fisher's nuclear-spin proposal specifies its bath and storage coherence, not its processing interaction or rate.

==> anc/README.md <==
# Ancillary files

Verification and analysis code for *The quantum lifetime of a future-referential
feedback loop: certified index, architecture floor, and thermal bonus* (E. Kopel),
the merged Paper II of the series (2026 merge of the standalone Papers II and III).
Version 2 of the arXiv record adds `gadc/`, which verifies the closed-form index of
the exchange-collision baseline (Section 8) and reproduces Table 2.

This deposit's `zero-temperature/` and `thermal/` trees are also released, with the
legacy research scripts repaired, as Zenodo v1.2.0
([doi:10.5281/zenodo.22046245](https://doi.org/10.5281/zenodo.22046245)). `gadc/` and the
eight `thermal/verify_*.py` scripts are new in version 2 of the arXiv record and are not
part of that release.

The deposit has two halves, one per source paper, plus `gadc/`. Each part is runnable
as a unit from its own folder; their internal relative-path assumptions are preserved.

```
anc/
  README.md            this file
  zero-temperature/    the zero-temperature stack (23 files)
  thermal/             the thermal stack (23 files, with cert3/ and strat/)
  gadc/                the exchange-collision baseline (2 files)
```

## zero-temperature/ : certificate and audits (Section 5, Appendix A)

Arb ball-arithmetic certificate for the entanglement-breaking index N = 3 at the
reference point and uniformly on the four-dimensional parameter box of half-width
0.0013*pi, plus independent audits.

| file | establishes |
|---|---|
| `verified_certificate.py` | 33 checks in 256-bit Arb ball arithmetic. C1–C8 reproduce the Paper I certificate; C9a–C9g certify n_EB(Phi) = 3 at the reference point and on the box; C10a–C10c verify the qubit bound theorem is correctly instantiated. Exit 0 iff every check passes. No eigensolver: negativity by explicit witness, positivity by Sylvester's criterion. |
| `certificate.json`, `certificate_report.txt` | machine-readable certificate and console output of the committed run |
| `audit_mpmath.py`, `audit.json`, `audit_report.txt` | second-stack audit: 24 checks in mpmath interval arithmetic, no Arb anywhere |
| `falsifiability.py` | non-vacuity test: re-runs the C9 drift chain at widened half-widths; the certificate holds at 0.0013*pi and fails at 0.004*pi |
| `nEB_crosscheck.py` | the index by direct channel composition in mpmath at 60 digits (no Bloch shortcut); agrees with the certificate to 25 significant digits |
| `independent_crosscheck.py` | re-derives every number quoted for the companion paper |
| `make_fig1_index_landscape.py` | regenerates Figure 1 and asserts every landscape statistic quoted in the paper (~25 s) |
| `safe_interval_certificate.py`, `choi_certified_region.py`, `choi_slice_bound.py`, `combined_certificate_calc.py`, `combined_margins.py`, `combined_radius.py`, `partial_swap_extension.py`, `symbolic_restricted.py`, `verify_analytic_family.py`, `verify_analytic_standalone.py` | research scripts from the companion paper's workflow, preserved; 7 of them carry the Zenodo v1.2.0 I/O repairs (argparse data/output paths with the original `/mnt/data` defaults, guarded import, one NameError indent), scientific logic unchanged |
| `requirements.txt`, `README.txt`, `LICENSE.txt` | this half's own dependency list, guide, and licence (MIT) |

Dependencies (zero-temperature/requirements.txt): python-flint >= 0.9, numpy, scipy, mpmath,
matplotlib (only for the figure generator), sympy (only for `symbolic_restricted.py`).

## thermal/ : certification and scans (Sections 2, 7, 9–14, 17)

Arb model and certification for the thermal family: the architecture floor, the
normal form, the certified counterexamples to monotonicity, and the stratified
scan's certificates and statistics.

| file | establishes |
|---|---|
| `certified_model.py` | the Arb model: interaction unitary in closed form, Bloch pair, Choi matrix under partial transpose, and the two one-sided primitives (witness for negativity, Sylvester for positivity). No eigensolver anywhere. |
| `certified_index.py` | closed-form A^n and c_n; fast certified index. |
| `verify_ref.py`, `verify_interval.py`, `verify_floor_axis.py`, `verify_tradeoff.py`, `verify_asymptotics.py`, `verify_spectral.py`, `verify_monotonicity.py`, `verify_continuum.py` | the certified results of Section 17 (reference point, temperature axis, floor and directionality, coupling-temperature surface, weak coupling, spectral data, monotonicity scan, continuum covering); under a minute in total. New in version 2. |
| `certify_theorem3.py` | the infinite-temperature normal form at points and over boxes; the closed-form floor at both counterexample circuits; the floor measure as a rigorous integral enclosure (~0.2 s). |
| `counterexamples.json` | the two Arb-certified circuits refuting monotonicity, with their indices at p = 0.25, 0.50, 0.75. |
| `feedback_model.py` | the model in floating point (proposal/oracle role only) |
| `closeout.py` | pooled valley rates with exact Clopper–Pearson intervals, model comparison, depth regression; asserts its provenance rules |
| `profile_valleys.py` | full n_EB(Phi_p) profiles for every valley circuit (window geometry); aborts unless it reproduces each row's floor and minimum |
| `floor_measure.py` | the floor distribution under the paper's sampling law, on the closed form |
| `render.py` | substitutes numbers from the results files into the manuscript text, aborting on any unresolved placeholder |
| `cert3/certify_scan3.py` | the 23 stratified-scan valleys as certified integers: four certificates each, one-sided primitives, no eigensolver; negative controls included (~0.2 s) |
| `cert3/certify_denominators.py` | all 12,000,000 floor decisions certified in Arb, regenerated from seed, histogram-for-histogram equality with the journal (~6 min) |
| `cert3/certify_scan3_stats.py` | exact Clopper–Pearson intervals re-verified against their defining tails; exact integer tails for the pre-registered tests (~90 s) |
| `strat/valley_scan_smallfloor_v2.py` | the 12,000,000-draw stratified scan itself: six independent shards, atomic journal lines, resumable |
| `strat/scan3_analyse.py` | rates, exact intervals and the pre-registered hypothesis tests for the stratified scan |
| `README.md` | this half's own detailed guide (certified vs statistical split) |

Dependencies (thermal): python-flint == 0.9.0 (Arb), numpy, scipy, mpmath.

## gadc/ : the exchange-collision baseline (Section 8, Table 2)

| file | establishes |
|---|---|
| `gadc_index.py` | Proposition 8.1, the closed-form index of the generalised amplitude damping channel: cross-validated on 500 random (gamma, p) points against an independent Choi-eigenvalue route; certified at four exact dyadic points in 256-bit Arb ball arithmetic by one-sided primitives (witness at n-1, Sylvester at n), with negative controls; reproduces Table 2. Self-contained; its ball-arithmetic primitives are copied from `thermal/certified_model.py` (source text identical, checked definition by definition). |
| `README.TXT` | this part's guide, with the expected output |

Dependencies (gadc): python-flint == 0.9.0, numpy.

## Running

Union dependency set (Python 3.9+):

```
pip install python-flint==0.9.0 numpy scipy mpmath matplotlib
```

Each half runs from its own folder:

```
cd zero-temperature  && python3 verified_certificate.py        # 33 checks
cd thermal && for s in verify_*.py; do python3 "$s"; done   # under a minute
cd thermal && python3 certify_theorem3.py            # ~0.2 s
cd thermal && python3 cert3/certify_scan3.py <journal-dir>          # ~0.2 s
cd thermal && python3 cert3/certify_denominators.py <journal-dir>   # ~6 min
cd gadc && python3 gadc_index.py                     # a few seconds
```

The statistical scripts require the scan output (several GB of CSV); summary files
and SHA-256 digests are available from the author on request. Every script in this
deposit was extracted to an empty directory and imported there (standing runnability
gate) before sealing.


==> anc/gadc/README.TXT <==
gadc/ : CLOSED-FORM INDEX OF THE EXCHANGE-COLLISION BASELINE

Article:  The quantum lifetime of a future-referential feedback loop: certified
          index, architecture floor, and thermal bonus (arXiv:2609.27908, v2)
Author:   Eran Kopel, Tel Aviv University

DESCRIPTION
  gadc_index.py verifies Proposition 8.1 (Eq. 43) of the article, the closed-form
  entanglement-breaking index of the thermal generalised amplitude damping
  channel, and reproduces Table 2 (Section 13.3). It performs three checks and
  prints their results: cross-validation of the closed form against an
  independent numerical route on 500 random parameter points; certification of
  four exact dyadic parameter points in ball arithmetic at 256 bits by one-sided
  primitives only (an explicit witness vector at n_EB-1 and Sylvester minors at
  n_EB); and negative controls at each certified point, in which both primitives
  are handed the corresponding false claim and must reject it.

HOW TO RUN
  cd gadc && python3 gadc_index.py
  Runtime is a few seconds. Exit status 0 if every check passes, nonzero if any
  assertion fails.

REQUIREMENTS
  Python 3.9 or later, numpy, python-flint 0.9.0 (Arb ball arithmetic).

EXPECTED OUTPUT
  V1  500 random points: 500 agree, 0 mismatch, 0 boundary-degenerate resampled
  V2  four dyadic points, each CERT: gamma=1/4 p=0 gives n_EB=7; gamma=1/4
      p=3/4 gives 9; gamma=1/16 p=1/2 gives 31; gamma=1/4 p=127/128 gives 20
  V3  reported on the same four lines (controls rejected both): at every
      certified point both false claims are rejected
  TABLE 2 of the article: the round budgets, and the crossover leverage 1.1194

NOTES ON METHOD
  Floating point is used only to propose witness vectors and to explore; no
  quantity reported as certified rests on it. The ball-arithmetic primitives in
  Part 1 of the script are copied from thermal/certified_model.py, so that this
  folder runs on its own; each has source text identical to the definition of
  the same name there (checked definition by definition with Python's ast
  module).

LICENCE
  MIT.


==> anc/gadc/gadc_index.py <==
#!/usr/bin/env python3
"""
Ancillary file (gadc/) for
"The quantum lifetime of a future-referential feedback loop: certified index,
architecture floor, and thermal bonus", E. Kopel, arXiv:2609.27908 (version 2).

WHAT THIS SCRIPT DOES.  It verifies the closed-form entanglement-breaking index of the
thermal generalised amplitude damping channel, Proposition 8.1 (Eq. 43) of the article,
derived in its proof:

    n_EB(gamma, p) = ceil( ln x_-(p) / ln(1-gamma) ),
    x_-(p) = (sqrt(2-p^2) - 1) / (sqrt(2-p^2) + 1),   0 <= p < 1,
    n_EB(gamma, 1) = infinity.

Three checks.  V1 and V2 print their own blocks; V3 is reported on each V2 line
(controls rejected both):

  V1  CROSS-VALIDATION.  500 random (gamma, p) points: the closed form against an
      independent route that composes the single-collision Bloch map numerically and
      decides PPT by an eigenvalue, searching linearly in n.  Boundary-degenerate draws
      (where ln x_-/ln eta is an integer to 1e-9, so the ceiling is ambiguous in floating
      point) are resampled and counted.
  V2  CERTIFICATION.  Four exact dyadic (gamma, p) points certified in Arb ball arithmetic
      at 256 bits by one-sided primitives only: an explicit witness vector proving
      lambda_min < 0 at n_EB - 1, and Sylvester's minors proving positive semidefiniteness
      at n_EB.  Floating point proposes the witness; only the ball arithmetic proves.
  V3  NEGATIVE CONTROLS.  At each certified point both primitives are handed the false
      claim (NPT at n_EB, PPT at n_EB - 1) and must reject it.  A certification suite that
      cannot fail proves nothing.

Finally it prints the round-budget table (Table 2 of the article) and the crossover
leverage ratio.

RUNNING IT.  This file is self-contained:

    python3 gadc_index.py

Requirements: Python 3.9+, numpy, python-flint (tested with 0.9.0, which supplies Arb).
Runtime is a few seconds.  Exit status is nonzero if any check fails.

PROVENANCE OF THE PRIMITIVES.  The ball-arithmetic primitives in Part 1 below
(choi_PT, certify_negative, certify_psd and their helpers) are copied from
thermal/certified_model.py of this deposit, so that this file runs on its own.  The copy
was checked definition by definition with Python's ast module: each has source text
identical to the definition of the same name in certified_model.py.  The float64
reference Choi assembly (_pt_choi_ref, with H0, HC, HA) is the one in
thermal/profile_valleys.py, differing only in its renamed Pauli constants (_I2F, _SIGF),
one joined line, and one dead branch (an if-False alternative) removed.
"""
import math
import numpy as np

# =============================================================================
# Part 1.  Primitives, copied from thermal/certified_model.py (ball arithmetic)
#          and thermal/profile_valleys.py (float64 reference assembly).
# =============================================================================
from flint import arb, acb, acb_mat, ctx

ctx.prec = 256

# ---------------------------------------------------------------- constants

ZERO = acb(0)
ONE  = acb(1)
I    = acb(0, 1)


def _m(rows):
    return acb_mat([[acb(x) for x in r] for r in rows])


I2 = _m([[1, 0], [0, 1]])
PX = _m([[0, 1], [1, 0]])
PY = acb_mat([[ZERO, -I], [I, ZERO]])
PZ = _m([[1, 0], [0, -1]])
SIG = [PX, PY, PZ]

def kron(A, B):
    ra, ca = A.nrows(), A.ncols()
    rb, cb = B.nrows(), B.ncols()
    out = acb_mat(ra * rb, ca * cb)
    for i in range(ra):
        for j in range(ca):
            aij = A[i, j]
            for k in range(rb):
                for l in range(cb):
                    out[i * rb + k, j * cb + l] = aij * B[k, l]
    return out

def eye(n):
    M = acb_mat(n, n)
    for i in range(n):
        M[i, i] = ONE
    return M

def dag(A):
    out = acb_mat(A.ncols(), A.nrows())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            out[j, i] = A[i, j].conjugate()
    return out

def trace(A):
    s = acb(0)
    for i in range(A.nrows()):
        s += A[i, i]
    return s

def scal(c, A):
    out = acb_mat(A.nrows(), A.ncols())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            out[i, j] = c * A[i, j]
    return out


# ---------------------------------------------------------------- unitary

def _matmul3(A, B):
    return [[sum((A[i][k] * B[k][j] for k in range(3)), arb(0)) for j in range(3)]
            for i in range(3)]

def choi_PT(A, c, n=1):
    """Choi matrix of Phi^n, partial-transposed on the reference.  Hermitian 4x4."""
    An = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    cn = [arb(0)] * 3
    Ak = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    for _ in range(n):
        cn = [cn[i] + sum((Ak[i][j] * c[j] for j in range(3)), arb(0)) for i in range(3)]
        Ak = _matmul3(Ak, A)
    An = Ak

    def Phin(M):
        t = trace(M) / 2
        v = [(trace(SIG[i] * M) / 2) for i in range(3)]
        w = [acb(t) * acb(cn[i]) + sum((acb(An[i][j]) * v[j] for j in range(3)), acb(0))
             for i in range(3)]
        out = scal(t, eye(2))
        for i in range(3):
            out = out + scal(w[i], SIG[i])
        return out

    J = acb_mat(4, 4)
    half = acb("0.5")
    for i in range(2):
        for j in range(2):
            E = acb_mat(2, 2); E[i, j] = ONE
            blk = Phin(E)
            for a in range(2):
                for b in range(2):
                    J[i * 2 + a, j * 2 + b] += half * blk[a, b]
    # partial transpose on the FIRST (reference) subsystem:  swap i <-> j
    H = acb_mat(4, 4)
    for i in range(2):
        for j in range(2):
            for a in range(2):
                for b in range(2):
                    H[i * 2 + a, j * 2 + b] = J[j * 2 + a, i * 2 + b]
    return H


# ---------------------------------------------------------------- certification

def certify_negative(H, v):
    """Certify lambda_min(H) < 0 by an explicit witness:  v^dag H v < 0."""
    num = acb(0)
    den = acb(0)
    for i in range(4):
        for j in range(4):
            num += v[i].conjugate() * H[i, j] * v[j]
        den += v[i].conjugate() * v[i]
    q = (num / den).real
    return q.upper() < 0, q

def certify_psd(H):
    """Certify H >= 0 by Sylvester: all leading principal minors strictly > 0."""
    minors = []
    for k in range(1, 5):
        sub = acb_mat(k, k)
        for i in range(k):
            for j in range(k):
                sub[i, j] = H[i, j]
        d = sub.det().real
        minors.append(d)
        if not (d.lower() > 0):
            return False, minors
    return True, minors


# float64 Pauli basis for the reference assembly below (namespaced to avoid
# collision with the ball-arithmetic Pauli list above)
_I2F = np.eye(2, dtype=complex)
_SIGF = [np.array([[0, 1], [1, 0]], complex),
         np.array([[0, -1j], [1j, 0]], complex),
         np.diag([1, -1]).astype(complex)]

def _pt_choi_ref(A, c):
    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex); E[i, j] = 1
            t = np.trace(E) / 2
            v = np.array([np.trace(_SIGF[k] @ E) / 2 for k in range(3)])
            w = t * c + A @ v
            M = t * _I2F + w[0] * _SIGF[0] + w[1] * _SIGF[1] + w[2] * _SIGF[2]
            J += np.kron(E, M) / 2
    return J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)


_Z3, _z3 = np.zeros((3, 3)), np.zeros(3)
H0 = _pt_choi_ref(_Z3, _z3)
HC = np.stack([_pt_choi_ref(_Z3, np.eye(3)[i]) - H0 for i in range(3)])
HA = np.stack([np.stack([_pt_choi_ref(np.outer(np.eye(3)[i], np.eye(3)[j]), _z3) - H0
                         for j in range(3)]) for i in range(3)])


# =============================================================================
# Part 2.  The closed form, its independent reference route, and the checks.
# =============================================================================

def x_minus(p):
    s = math.sqrt(2.0 - p * p)
    return (s - 1.0) / (s + 1.0)


def n_eb_closed(gamma, p):
    if p >= 1.0:
        return None                    # infinite
    return math.ceil(math.log(x_minus(p)) / math.log(1.0 - gamma))


def n_eb_reference(gamma, p, cap=100000):
    """Independent route: iterate the single-collision Bloch map, PPT by eigenvalue."""
    eta = 1.0 - gamma
    A1 = np.diag([math.sqrt(eta), math.sqrt(eta), eta])
    c1 = np.array([0.0, 0.0, gamma * p])
    Ak = np.eye(3); ck = np.zeros(3)
    for n in range(1, cap + 1):
        ck = A1 @ ck + c1              # compose one more collision (left)
        Ak = A1 @ Ak
        if np.linalg.eigvalsh(_pt_choi_ref(Ak, ck))[0] >= 0:
            return n
    return None


def log_ratio(gamma, p):
    return math.log(x_minus(p)) / math.log(1.0 - gamma)


if __name__ == "__main__":
    rng = np.random.default_rng(20260819)

    print("V1  REFERENCE CROSS-CHECK: closed form vs independent Choi route")
    trials = mismatches = resampled = 0
    while trials < 500:
        gamma = float(rng.uniform(0.02, 0.9))
        p = float(rng.uniform(0.0, 0.995))
        r = log_ratio(gamma, p)
        if abs(r - round(r)) < 1e-9:
            resampled += 1
            continue                    # boundary-degenerate draw: resample
        if r > 3000:
            continue                    # keep the reference route affordable
        trials += 1
        nc = n_eb_closed(gamma, p)
        nr = n_eb_reference(gamma, p)
        if nc != nr:
            mismatches += 1
            print(f"    MISMATCH gamma={gamma} p={p}: closed {nc} vs reference {nr}")
    print(f"    {trials} random (gamma, p) points: {trials - mismatches} agree, "
          f"{mismatches} mismatch, {resampled} boundary-degenerate resampled")
    assert mismatches == 0

    print("\nV2  ARB CERTIFICATION at exact dyadic points (ball arithmetic, 256 bits)")
    # (gamma, p) as exact dyadics so arb inputs carry radius zero
    pts = [ (1, 4, 0, 1),      # gamma=1/4,  p=0
            (1, 4, 3, 4),      # gamma=1/4,  p=3/4
            (1, 16, 1, 2),     # gamma=1/16, p=1/2
            (1, 4, 127, 128) ] # gamma=1/4,  p=127/128
    n_ok = 0
    for gn, gd, pn, pd in pts:
        gamma = gn / gd; p = pn / pd
        n = n_eb_closed(gamma, p)
        eta_a = arb(1) - arb(gn) / arb(gd)
        p_a = arb(pn) / arb(pd)
        rt = eta_a.sqrt()
        A_a = [[rt, arb(0), arb(0)], [arb(0), rt, arb(0)], [arb(0), arb(0), eta_a]]
        c_a = [arb(0), arb(0), (arb(gn) / arb(gd)) * p_a]
        # witness at n-1 proposed in float64, certified in Arb
        eta = 1 - gamma
        Am = np.diag([math.sqrt(eta)] * 2 + [eta]); cm = np.array([0, 0, gamma * p])
        Ak = np.linalg.matrix_power(Am, n - 1)
        ck = np.zeros(3)
        T = np.eye(3)
        for _ in range(n - 1):
            ck = Am @ ck + cm
        w, V = np.linalg.eigh(_pt_choi_ref(Ak, ck))
        v = [acb(complex(x).real, complex(x).imag) for x in V[:, 0]]
        ok1, quo = certify_negative(choi_PT(A_a, c_a, n - 1), v)
        ok2, minors = certify_psd(choi_PT(A_a, c_a, n))
        # V3 negative controls at the same point
        ckn = Am @ ck + cm            # c at n rounds
        wf, Vf = np.linalg.eigh(_pt_choi_ref(np.linalg.matrix_power(Am, n), ckn))
        # (control 1) claim NPT at n: no witness can certify negative on a PSD matrix
        vbad = [acb(complex(x).real, complex(x).imag) for x in Vf[:, 0]]
        bad1, _ = certify_negative(choi_PT(A_a, c_a, n), vbad)
        # (control 2) claim PPT at n-1: Sylvester must fail on an indefinite matrix
        bad2, _ = certify_psd(choi_PT(A_a, c_a, n - 1))
        status = "CERT" if (ok1 and ok2 and not bad1 and not bad2) else "FAIL"
        n_ok += (status == "CERT")
        print(f"    gamma={gn}/{gd:<3} p={pn}/{pd:<3} n_EB={n:>3}  "
              f"witness(n-1) {'OK' if ok1 else 'FAIL'}  Sylvester(n) {'OK' if ok2 else 'FAIL'}  "
              f"controls {'rejected both' if (not bad1 and not bad2) else 'BROKEN'}  -> {status}")
    assert n_ok == len(pts)

    print("\nTABLE 2 of the article: n_EB(gamma, p) at debate-relevant baths")
    ps = [(0.0, "spin bath (T=inf effective)"), (0.5, "crossover, 29.3 meV"),
          (0.986, "310 K Wien peak"), (0.9993, "mid-IR C=O stretch")]
    gs = [0.1, 0.01, 0.001, 1e-4]
    hdr = f"{'gamma':>8}" + "".join(f"{f'p={p}':>14}" for p, _ in ps)
    print("    " + hdr)
    for g in gs:
        row = f"{g:>8g}" + "".join(f"{n_eb_closed(g, p):>14,}" for p, _ in ps)
        print("    " + row)
    print("    (p=1 exactly: infinite; the composite is amplitude damping, never EB)")
    r0 = math.log(x_minus(0.5)) / math.log(x_minus(0.0))
    print(f"\n    thermal leverage at the crossover: n_EB(p=0.5)/n_EB(0) -> {r0:.4f}")
    print("    (12 percent: at the crossover, temperature is a small effect even in")
    print("     the exchange-collision family; the leverage lives near p -> 1, and only")
    print("     logarithmically)")


==> anc/thermal/README.md <==
# Ancillary files

Verification and analysis code for the thermal half of *The quantum lifetime of a
future-referential feedback loop: certified index, architecture floor, and thermal bonus*
(arXiv:2609.27908), first prepared for the standalone paper *Architecture floor and thermal
bonus: certified entanglement-breaking indices for a thermal collision feedback loop*.

## Certified (Arb ball arithmetic, python-flint 0.9.0)

| file | establishes |
|---|---|
| `certified_model.py` | the Arb model: interaction unitary in closed form, Bloch pair, Choi matrix under partial transpose, and the two one-sided primitives (witness for negativity, Sylvester for positivity). No eigensolver anywhere. |
| `certified_index.py` | closed-form `A^n` and `c_n`; fast certified index. |
| `certify_theorem3.py` | Theorem 7.2 (infinite-temperature normal form) at points and over boxes; the closed-form floor at both counterexample circuits, by certifying the sign of `‖A_0^n‖_* − 1` on both sides of the crossing; and the floor measure as a rigorous integral enclosure. Runs in ~0.2 s. |
| `counterexamples.json` | the two Arb-certified circuits refuting monotonicity, with their indices at p = 0.25, 0.50, 0.75. |

### The certified results of Section 17 (added in version 2 of the arXiv record)

Each script prints its certificates and a verdict. Read the verdict: the scripts do not
signal failure through their exit status. Times are single-core wall times on the author's
machine.

| file | establishes | time |
|---|---|---|
| `verify_ref.py` | n_EB = 3 at the reference circuit: witness at n = 2, Sylvester minors at n = 3 | 0.4 s |
| `verify_interval.py` | n_EB = 3 for every p in [0, 1], by a covering of 223 subintervals | 0.9 s |
| `verify_floor_axis.py` | the floor theorem (axis independence at p = 0) and the directionality at p = 1: indices 4, 14, 3 for bath axes x, y, z | 0.3 s |
| `verify_tradeoff.py` | the 60-cell coupling-temperature surface: thermal ratio at most 21/14 = 3/2, coupling span 1213/3, monotone in p cell by cell | 1.5 s |
| `verify_asymptotics.py` | the weak-coupling indices 56,879 (p = 0) and 77,446 (p = 1) at g = 0.00625 | 0.3 s |
| `verify_spectral.py` | spectral data at g = 0.00625: the norm and spectral-radius forms against the exact ratio 77446/56879 | 0.3 s |
| `verify_monotonicity.py` | the 3,200-point monotonicity scan (400 circuits at eight polarisations), certified point by point. Its optional part (2), run with `--continuum`, is the earlier form of `verify_continuum.py`; in this deposit it gained an explicit import that it lacked | 12 s |
| `verify_continuum.py` | n_EB = 3 on a five-dimensional box: each angle within 0.001 rad of the reference and every p in [0, 1], 12,523 certified boxes. Changing the half-width tuple `(0.001,)` to `(0.002,)` reproduces the unfinished covering of Section 17.9 (no box fails; the 250 s budget runs out) | 30 s |

These eight scripts are identical to the author's development copies except for the repair
in `verify_monotonicity.py` noted above. They import `certified_model.py`,
`certified_index.py` and `feedback_model.py` from this folder.

`certify_theorem3.py` begins by reproducing the published reference-point enclosures to twenty
significant digits, and aborts if it cannot: a certification script that does not first reproduce
the table it extends is not verifying anything.

## Statistics (float64; these are statistics, not certificates)

| file | establishes |
|---|---|
| `closeout.py` | pooled valley rates with exact Clopper–Pearson intervals, the binomial-likelihood model comparison, and the depth regression. Asserts its provenance rules rather than assuming them: it refuses to pool two runs unless their ε grids are identical, and asserts the first run carries no depth column before reporting any depth statistic. |
| `profile_valleys.py` | full `n_EB(Φ_p)` profiles for every valley circuit, giving the unbiased minimising set and the window geometry. Aborts unless it reproduces the scan's own floor and minimum on every row. |
| `floor_measure.py` | the floor distribution under the paper's sampling law, evaluated on the closed form of Theorem 7.2. |
| `render.py` | substitutes numbers from the results files into the manuscript text, aborting on any unresolved placeholder. No figure in the statistical section is typed by hand. |

## The stratified scan and its certification (Sections 9.3 and 17.8 of the merged paper, version 2)

| file | what it does |
|---|---|
| `strat/valley_scan_smallfloor_v2.py` | the 12,000,000-draw stratified scan. Six independent shards, no inter-process communication; one atomic journal line per completed chunk, carrying counts and valleys together so a crash cannot record one without the other. Chunk seeds derive from `(seed, bin, chunk index)` alone, so every chunk is reproducible from its journal line and the run resumes without double-counting. Gates on reproducing the published epsilon = 2e-2 valley end to end, and on the closed-form floor agreeing with the Choi/PPT floor for 70 circuits per bin. |
| `strat/scan3_analyse.py` | rates, exact intervals and the pre-registered hypothesis tests. Refuses to report unless no chunk id is duplicated across shards, every chunk's `kept` equals its floor-histogram mass, and the pre-registered rate recomputes from `tally.tsv`. |
| `cert3/certify_scan3.py` | the 23 valleys as certified integers: witness vector for negativity, Sylvester for positivity, four certificates each, no eigensolver. Ingests circuit parameters as exact binary64. Includes negative controls that must be rejected. |
| `cert3/certify_denominators.py` | all 12,000,000 floor decisions in Arb ball arithmetic. Regenerates every draw from its seed and requires each chunk's certified histogram to equal the journalled one exactly. Uses a linear scan upward, so it never relies on the entanglement-breaking set being upward closed in `n`. |
| `cert3/certify_scan3_stats.py` | exact Clopper-Pearson intervals, each bound verified by re-evaluating the binomial tail that defines it, and the exact integer tails behind the hypothesis tests. Log-likelihoods evaluated at 30 digits; fitted parameters are located numerically and are labelled as statistics. |

## Running

```
pip install python-flint==0.9.0 numpy scipy mpmath
for s in verify_*.py; do python3 "$s"; done          # under a minute in total
python3 certify_theorem3.py
python3 cert3/certify_scan3.py <journal-dir>          # 0.2 s
python3 cert3/certify_denominators.py <journal-dir>   # 6 min
```

The statistical scripts require the scan output (several GB of CSV); summary files and SHA-256
digests are available from the author on request.

## Running these files (verified 2026-08-20; re-verified 2026-08-21; extended 2026-10-13)

Every script in this deposit was extracted to an empty directory and imported there. The
2026-08-21 re-verification (standing runnability gate, clean venv) established the full
dependency set as numpy, scipy, mpmath and python-flint; with numpy and python-flint alone,
six scripts failed on scipy and one on mpmath. The eight `verify_*.py` scripts added on
2026-10-13 import `feedback_model.py` and so need scipy as well; they were run from a copy of
this folder on that date. The deposit is therefore self-contained:
`certified_model.py`, `profile_valleys.py` and `feedback_model.py` are included, and
`cert3/certify_scan3.py` searches the shipped layout as well as the author's development tree.

Requirements: Python 3.9 or later, numpy, scipy, mpmath, and python-flint (tested with 0.9.0,
which supplies the Arb ball-arithmetic bindings).


==> anc/thermal/cert3/certify_denominators.py <==
#!/usr/bin/env python3
"""
scan3 -- CERTIFIED denominators: the floor assignment of all 12,000,000 draws.

THE GAP THIS CLOSES.  The 23 valleys are certified integers, but every RATE also
has a denominator, and those denominators are counts of circuits selected by a
float64 prescreen: scan3 kept a draw iff its closed-form floor lay in [2, 20].
A mis-assigned floor would silently move a circuit into or out of the
denominator, so the rates rested on 12 million uncertified decisions.  This
script certifies every one of them.

WHAT IS CERTIFIED.  For each draw, the exact floor when it is at most 20, and
otherwise the statement floor > 20.  That is precisely the load-bearing part:
the denominator is the mass in [2, 20], and the composition-drift test uses the
sub-bands 2-5, 6-10, 11-15, 16-20.  Nothing above 20 enters any quoted number.

METHOD.  By Theorem 3.2 the p = 0 channel has c_0 = 0, so Phi_0^n is
entanglement-breaking exactly when ||A_0^n||_* <= 1, and

    ||A_0^n||_*  =  (a|d|)^n + sqrt( ||M^n||_F^2 + 2|det M^n| ),
    a = cos^2 phi,  d = sin 2theta,  M = a Rot(beta) diag(d, 1),

with kappa absent.  Every decision is therefore the SIGN of a scalar built from
2x2 arithmetic, enclosed rigorously in Arb.  At n = 1 the square root collapses
exactly, because a rotation preserves the Frobenius norm:

    ||A_0||_* = a|d| + sqrt(a^2(1+d^2) + 2a^2|d|) = a|d| + a(1+|d|) = a(1 + 2|d|).

NO MONOTONICITY IS ASSUMED.  The floor is found by a LINEAR scan upward from
n = 1 with M^n built by successive multiplication, so the script never relies on
{n : ||A_0^n||_* <= 1} being upward closed.  (It is -- entanglement breaking is
closed under composition -- but a scan that does not need the fact cannot be
broken by it.)  A cheap n = 20 probe rejects deep-floor draws before the scan.

DRAWS ARE REGENERATED, NOT STORED.  Chunk seeds are SeedSequence([seed, eps, cid]),
so each chunk is reproduced exactly from its journal line.  The regenerated
parameters are binary64 and are handed to Arb as exact values -- arb(float) has
radius zero, while arb of the decimal rendering is a different number by ~1e-17.

GATE.  Per chunk, the certified histogram over floors 1..20, and the certified
count of floors > 20, must equal the journalled histogram EXACTLY.  One
disagreement anywhere aborts the run: a denominator that cannot be reproduced is
not a denominator.
"""
import argparse, glob, json, os, sys, time
import numpy as np
from flint import arb, ctx

FMAX = 20
SEED = 20260819


# ---------------------------------------------------------------- closed form
def mat2_mul(X, Y):
    return [[X[0][0] * Y[0][0] + X[0][1] * Y[1][0], X[0][0] * Y[0][1] + X[0][1] * Y[1][1]],
            [X[1][0] * Y[0][0] + X[1][1] * Y[1][0], X[1][0] * Y[0][1] + X[1][1] * Y[1][1]]]


def mat2_pow(X, n):
    R, B = None, X
    while n:
        if n & 1:
            R = B if R is None else mat2_mul(R, B)
        B = mat2_mul(B, B)
        n >>= 1
    return R


def nuc_from_Mn(Mn, ad_n):
    F2 = Mn[0][0] ** 2 + Mn[0][1] ** 2 + Mn[1][0] ** 2 + Mn[1][1] ** 2
    det = Mn[0][0] * Mn[1][1] - Mn[0][1] * Mn[1][0]
    return ad_n + (F2 + 2 * abs(det)).sqrt()


def decide_le1(x):
    """Certified sign of x - 1.  Returns True, False, or None if undecided."""
    if x.upper() <= 1:
        return True
    if x.lower() > 1:
        return False
    return None


def certified_floor(a, d, b, fmax=FMAX):
    """Exact floor if <= fmax, else the string '>fmax'.  None => undecided."""
    # n = 1, closed form (the sqrt collapses exactly)
    v = decide_le1(a * (1 + 2 * abs(d)))
    if v is None:
        return None
    if v:
        return 1
    # cheap probe at n = fmax: reject deep floors before scanning
    cb, sb = b.cos(), b.sin()
    M = [[a * cb * d, a * sb], [-a * sb * d, a * cb]]
    ad = a * abs(d)
    v = decide_le1(nuc_from_Mn(mat2_pow(M, fmax), ad ** fmax))
    if v is None:
        return None
    if not v:
        return ">%d" % fmax
    # linear scan upward -- no monotonicity assumed
    Mn = M
    adn = ad
    for n in range(2, fmax + 1):
        Mn = mat2_mul(Mn, M)
        adn = adn * ad
        v = decide_le1(nuc_from_Mn(Mn, adn))
        if v is None:
            return None
        if v:
            return n
    return ">%d" % fmax          # unreachable given the probe, kept for safety


# ---------------------------------------------------------------- driver
def draw(rng, m):
    th = np.pi * (0.25 + rng.normal(0, 0.05, m))
    ka = rng.uniform(0, np.pi / 2, m)
    be = rng.uniform(0, np.pi / 2, m)
    return th, ka, be


def chunks(d):
    out = []
    for path in sorted(glob.glob(os.path.join(d, "journal_[0-5].tsv"))):
        for ln in open(path):
            p = ln.rstrip("\n").split("\t")
            if len(p) != 7:
                continue
            out.append((float(p[0]), int(p[1]), int(p[2]), int(p[3]),
                        {int(x.split(":")[0]): int(x.split(":")[1])
                         for x in p[5].split(",") if x}))
    return sorted(out, key=lambda t: (t[0], t[1]))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("dir")
    ap.add_argument("--prec", type=int, default=128)
    ap.add_argument("--shard", type=int, default=0)
    ap.add_argument("--nshards", type=int, default=1)
    ap.add_argument("--out", default=None)
    a = ap.parse_args()
    ctx.prec = a.prec

    cs = [c for i, c in enumerate(chunks(a.dir)) if i % a.nshards == a.shard]
    tot = sum(c[2] for c in cs)
    print(f"shard {a.shard}/{a.nshards}: {len(cs)} chunks, {tot:,} draws, "
          f"Arb at {ctx.prec} bits", flush=True)

    t0 = time.time()
    nfail = undec = 0
    done_draws = 0
    agg = {}
    for ci, (eps, cid, m, kept_j, hist_j) in enumerate(cs, 1):
        ph_f = float(np.arcsin(np.sqrt(eps)))
        aA = arb(np.cos(ph_f) ** 2)
        rng = np.random.default_rng(np.random.SeedSequence([SEED, int(eps * 10**9), cid]))
        th, ka, be = draw(rng, m)
        d_f = np.sin(2 * th)
        hist_c, over = {}, 0
        for i in range(m):
            f = certified_floor(aA, arb(float(d_f[i])), arb(float(be[i])))
            if f is None:
                undec += 1
                print(f"  UNDECIDED eps={eps:g} cid={cid} i={i}", flush=True)
                continue
            if isinstance(f, str):
                over += 1
            else:
                hist_c[f] = hist_c.get(f, 0) + 1
        # ---- GATE: certified histogram must equal the journalled one on 1..FMAX,
        #      and the >FMAX count must match the journal's remainder.
        hj = {k: v for k, v in hist_j.items() if 1 <= k <= FMAX}
        oj = sum(v for k, v in hist_j.items() if k > FMAX)
        kept_c = sum(v for k, v in hist_c.items() if 2 <= k <= FMAX)
        bad = (hist_c != hj) or (over != oj) or (kept_c != kept_j)
        nfail += bad
        if bad:
            print(f"  MISMATCH eps={eps:g} cid={cid}: certified {hist_c} over={over} "
                  f"kept={kept_c} vs journal {hj} over={oj} kept={kept_j}", flush=True)
        for k, v in hist_c.items():
            agg[k] = agg.get(k, 0) + v
        agg[">%d" % FMAX] = agg.get(">%d" % FMAX, 0) + over
        done_draws += m
        if ci % 20 == 0 or ci == len(cs):
            el = time.time() - t0
            print(f"[{el/60:6.1f} min] chunk {ci}/{len(cs)}  {done_draws:,} draws  "
                  f"mismatches {nfail}  undecided {undec}  "
                  f"({done_draws/max(el,1e-9):,.0f} draws/s)", flush=True)

    el = time.time() - t0
    print(f"\nshard {a.shard}: {done_draws:,} draws certified in {el/60:.1f} min, "
          f"{nfail} chunk mismatches, {undec} undecided")
    out = a.out or os.path.join(a.dir, f"certified_floors_{a.shard}.json")
    json.dump(dict(shard=a.shard, nshards=a.nshards, prec=a.prec, draws=done_draws,
                   chunks=len(cs), mismatches=nfail, undecided=undec,
                   seconds=el, histogram={str(k): v for k, v in agg.items()}),
              open(out, "w"), indent=2)
    if nfail or undec:
        print("*** DENOMINATORS NOT CERTIFIED — do not quote scan3 rates ***")
        sys.exit(1)
    print("Every draw's floor decided in Arb; every chunk histogram reproduced exactly.")


if __name__ == "__main__":
    main()


==> anc/thermal/cert3/certify_scan3.py <==
#!/usr/bin/env python3
"""
scan3 -- CERTIFIED recomputation of every reported valley, in Arb ball arithmetic.

WHY.  scan3 is float64 throughout, and Paper III's own SN.1 forbids a float64
number from entering the manuscript.  The scan's output is not really a set of
rates: it is a set of INTEGER claims about specific circuits --

    floor(U) = F,     n_EB(Phi_{p*}) = F - 1,

-- and every rate is a count of those integers over a known denominator.  So
certifying scan3 means certifying the integers.  The denominators are exact by
construction (they are counts of draws, already gate-checked against regenerated
seeds), and the Clopper-Pearson intervals are exact functions of two integers,
computed here at high precision rather than in float64.

WHAT IS CERTIFIED, AND HOW.  Each integer claim reduces to the SIGN of
lambda_min of a partial-transposed Choi matrix, and each sign is established by
a ONE-SIDED primitive, per SN.1.  No eigensolver is used anywhere.

  n_EB > n   <=  an explicit witness vector v with  v^dag H_n v < 0  (certified
                 upper bound < 0), proving lambda_min(H_n) < 0, so Phi^n is NPT,
                 so not EB.  For a qubit channel EB <=> PPT, so n_EB > n.
  n_EB <= n  <=  Sylvester's criterion: all four leading principal minors of
                 H_n certified strictly positive, proving H_n > 0, so PPT, so
                 EB.  Entanglement breaking is closed under composition, so this
                 also settles every larger n.

Per valley, with reported floor F and minimiser p*, four certificates:

  V1  H_{F-1}(p=0) has a negative witness      ->  floor > F-1
  V2  H_{F}(p=0)   is PSD                      ->  floor <= F      (with V1: floor = F)
  V3  H_{F-1}(p*)  is PSD                      ->  n_EB(Phi_{p*}) <= F-1 < F   (VALLEY)
  V4  H_{F-2}(p*)  has a negative witness      ->  n_EB(Phi_{p*}) > F-2
                                                   (with V3: exactly F-1, depth exactly 1)

The witness vectors are PROPOSED in float64 and CERTIFIED in Arb.  A witness that
fails to certify is a failed certificate, never a silent fallback -- proposing is
not proving, and only the Arb step is load-bearing.

PARAMETERS ARE INGESTED AS EXACT BINARY64.  arb(float) is exact (radius 0);
arb("1.1709463765014003") is a different number by 2.1e-17.  The claim being
certified is about the circuit the scan actually drew, so the float is the truth
and its decimal rendering is not.

ENVIRONMENT GATE.  Before any new certificate is issued, the environment must
reproduce the published SN.3 reference-point enclosures to 20 significant digits,
exactly as C1 of the 19 Aug certification pass did.  A new certificate from an
environment that cannot reproduce the old ones is worthless.
"""
import argparse, glob, json, os, sys, time
import numpy as np
from flint import arb, acb, acb_mat, ctx

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, ".."))            # shipped ancillary layout
sys.path.insert(0, os.path.join(HERE, "..", "cert"))    # author's development tree
sys.path.insert(0, os.path.join(HERE, "..", "closeout"))
import certified_model as CM                                   # noqa: E402
from profile_valleys import _pt_choi_ref                       # float64 reference


# ------------------------------------------------------------------ gate
PUB_A = {(0, 0): "0.40830056663876377104", (0, 1): "-0.062865804700904476441",
         (0, 2): "0.31692751264136432693", (1, 0): "0.085995774357801886675",
         (1, 1): "0.55852499726810319929", (2, 0): "-0.38110473607106893484",
         (2, 1): "0.058678478224181249859", (2, 2): "0.59696832325044397077"}
PUB_C = ["0.050021658967955465362", "0.24077693489993731635", "0.053591230356734648996"]


def environment_gate():
    A, c = CM.bloch_pair(arb(1), arb(1))
    ok = True
    for (i, j), want in sorted(PUB_A.items()):
        got = A[i][j].str(20, radius=True).split(" +/- ")[0].lstrip("[")
        ok &= (got == want)
    for i, want in enumerate(PUB_C):
        got = c[i].str(20, radius=True).split(" +/- ")[0].lstrip("[")
        ok &= (got == want)
    z = A[1][2]
    ok &= bool(z.contains(arb(0)))
    if not ok:
        raise AssertionError("ENVIRONMENT GATE FAILED — refusing to certify anything")
    print(f"environment gate: 11/11 published reference-point midpoints reproduced to "
          f"20 significant digits; A[1][2] encloses exact 0 at radius "
          f"{z.rad().str(3)}")
    return True


# ------------------------------------------------------------------ helpers
def bloch_f64(th, ph, k, b, p):
    """float64 Bloch pair -- used ONLY to propose witness vectors."""
    from verify_scan3_valleys import pair_direct
    return pair_direct(th, ph, k, b, p)


def witness_f64(A, c, n):
    """Propose the eigenvector of lambda_min in float64.  Proposing, not proving."""
    An = np.linalg.matrix_power(A, n)
    cn = np.zeros(3); Ak = np.eye(3)
    for _ in range(n):
        cn = cn + Ak @ c
        Ak = Ak @ A
    w, V = np.linalg.eigh(_pt_choi_ref(An, cn))
    return V[:, 0], w[0]


def cert_negative(Aa, ca, n, v):
    H = CM.choi_PT(Aa, ca, n)
    vv = [acb(complex(x).real, complex(x).imag) for x in v]
    return CM.certify_negative(H, vv)


def cert_psd(Aa, ca, n):
    return CM.certify_psd(CM.choi_PT(Aa, ca, n))


def load_valleys(d):
    out = []
    for path in sorted(glob.glob(os.path.join(d, "journal_[0-5].tsv"))):
        for ln in open(path):
            p = ln.rstrip("\n").split("\t")
            if len(p) == 7 and p[6] != "-":
                out.extend(json.loads(p[6]))
    return sorted(out, key=lambda r: (-r["eps"], r["floor"]))


# ------------------------------------------------------------------ main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("dir")
    ap.add_argument("--prec", type=int, default=256)
    ap.add_argument("--out", default=os.path.join(HERE, "scan3_certificates.json"))
    a = ap.parse_args()
    ctx.prec = a.prec
    print(f"python-flint Arb, working precision {ctx.prec} bits\n")
    environment_gate()

    rows = load_valleys(a.dir)
    print(f"\ncertifying {len(rows)} valleys, 4 certificates each "
          f"({4*len(rows)} in total)\n")
    print(f"{'#':>3}{'eps':>8}{'F':>4}{'p*':>8}"
          f"{'V1 floor>F-1':>15}{'V2 floor<=F':>13}{'V3 valley':>11}{'V4 depth=1':>12}")

    recs, nfail, t0 = [], 0, time.time()
    for idx, r in enumerate(rows, 1):
        th, ph, k, b = (arb(r["theta"]), arb(r["phi"]),
                        arb(r["kappa"]), arb(r["beta_ang"]))
        F, ps = int(r["floor"]), r["p_star"]
        A0, c0 = CM.bloch_pair(arb(0), arb(0), th=th, ph=ph, k=k, b=b)
        As, cs = CM.bloch_pair(arb(ps), arb(ps), th=th, ph=ph, k=k, b=b)
        A0f, c0f = bloch_f64(r["theta"], r["phi"], r["kappa"], r["beta_ang"], 0.0)
        Asf, csf = bloch_f64(r["theta"], r["phi"], r["kappa"], r["beta_ang"], ps)

        v1, _ = witness_f64(A0f, c0f, F - 1)
        ok1, q1 = cert_negative(A0, c0, F - 1, v1)
        ok2, m2 = cert_psd(A0, c0, F)
        ok3, m3 = cert_psd(As, cs, F - 1)
        if F >= 3:
            v4, _ = witness_f64(Asf, csf, F - 2)
            ok4, q4 = cert_negative(As, cs, F - 2, v4)
        else:
            ok4, q4 = None, None

        good = ok1 and ok2 and ok3 and (ok4 is not False)
        nfail += not good
        f = lambda o: "CERT" if o else ("n/a" if o is None else "FAIL")
        print(f"{idx:>3}{r['eps']:>8g}{F:>4}{ps:>8.3f}"
              f"{f(ok1):>15}{f(ok2):>13}{f(ok3):>11}{f(ok4):>12}")
        recs.append(dict(
            eps=r["eps"], floor=F, p_star=ps, min_neb=r["min_neb"], depth=r["depth"],
            theta=repr(r["theta"]), phi=repr(r["phi"]),
            kappa=repr(r["kappa"]), beta_ang=repr(r["beta_ang"]),
            V1_witness_quotient=q1.str(12, radius=True),
            V2_min_minor=(min(x.lower() for x in m2).str(12) if ok2 else None),
            V3_min_minor=(min(x.lower() for x in m3).str(12) if ok3 else None),
            V4_witness_quotient=(q4.str(12, radius=True) if q4 is not None else None),
            all_certified=bool(good)))

    el = time.time() - t0
    print(f"\n{len(rows)-nfail}/{len(rows)} valleys fully certified in {el:.1f} s "
          f"at {ctx.prec} bits")
    json.dump(dict(prec=ctx.prec, n_valleys=len(rows), n_failed=nfail,
                   seconds=el, certificates=recs), open(a.out, "w"), indent=2)
    if nfail:
        print(f"*** {nfail} VALLEY(S) NOT CERTIFIED — scan3 output must not be quoted ***")
        sys.exit(1)
    # ---------------------------------------------------------------- negative control
    # A certification suite that cannot fail proves nothing.  Plant two claims
    # that are false BY CONSTRUCTION and require the primitives to reject them.
    print("\nNEGATIVE CONTROL — the primitives must REJECT false claims")
    r = rows[0]
    th, ph, k, b = (arb(r["theta"]), arb(r["phi"]), arb(r["kappa"]), arb(r["beta_ang"]))
    F = int(r["floor"])
    A0, c0 = CM.bloch_pair(arb(0), arb(0), th=th, ph=ph, k=k, b=b)
    A0f, c0f = bloch_f64(r["theta"], r["phi"], r["kappa"], r["beta_ang"], 0.0)
    # (i) claim floor > F, i.e. a negative witness at n = F.  H_F is PSD, so no
    #     vector can have a certified-negative quotient.
    vbad, _ = witness_f64(A0f, c0f, F)
    bad1, q = cert_negative(A0, c0, F, vbad)
    print(f"  claim floor > {F} (witness at n={F}, but H_{F} >= 0): "
          f"{'REJECTED' if not bad1 else 'ACCEPTED — SUITE IS BROKEN'}  "
          f"quotient {q.str(8, radius=True)}")
    # (ii) claim floor <= F-1, i.e. H_{F-1} PSD.  V1 certified it is NOT.
    bad2, _ = cert_psd(A0, c0, F - 1)
    print(f"  claim floor <= {F-1} (H_{F-1} PSD, but V1 certified a negative witness): "
          f"{'REJECTED' if not bad2 else 'ACCEPTED — SUITE IS BROKEN'}")
    if bad1 or bad2:
        print("*** NEGATIVE CONTROL FAILED — the certificates above mean nothing ***")
        sys.exit(1)
    print("  both false claims rejected; the primitives discriminate.")

    print("\nEvery reported floor, every reported valley and every reported depth is")
    print("now a certified integer, established by one-sided primitives only:")
    print("  negative -> explicit witness vector, certified upper bound < 0")
    print("  positive -> all four leading principal minors certified > 0")
    print("No eigensolver was used at any point in the certification.")


if __name__ == "__main__":
    main()


==> anc/thermal/cert3/certify_scan3_stats.py <==
#!/usr/bin/env python3
"""
scan3 -- the statistics, recomputed exactly, and labelled as statistics.

SN.9's rule is that statistics are reported as statistics and never dressed as
certificates.  This script keeps that line explicitly, in two halves.

EXACT (a rigorous claim about integers).  Every denominator is a count of draws
and every numerator a count of certified valleys, so the rates and their exact
Clopper-Pearson intervals are functions of two integers alone.  They are computed
here at 30 decimal digits and then VERIFIED by evaluating the exact binomial tail
at each returned bound: a bound is accepted only if the tail it is defined by
comes back as 0.025 to 40 digits.  Likewise the two headline P-values are exact
binomial / Poisson tails of integer data.

NOT EXACT (a statistic, and said so).  The fitted exponent, the model AICs and
the likelihood-ratio statistics depend on a maximisation that is located
numerically.  The likelihood is evaluated at 30 digits so the reported numbers
are not float64 artefacts, but the location of the maximum is not certified and
is not claimed to be.  What IS a rigorous consequence is the exclusion: the
likelihood at eta = 2 is below the likelihood at the located maximum by a margin
far exceeding any plausible optimisation error, and that comparison is a
difference of two exactly-evaluated numbers.
"""
import collections, csv, glob, json, os, sys
import mpmath as mp

mp.mp.dps = 30
HERE = os.path.dirname(os.path.abspath(__file__))
CLOSE = os.path.join(HERE, "..", "closeout")
FMAX = 20
RUN2 = ("valley_up.csv", "valley_up_partial.csv")


# ------------------------------------------------------------------ data
def load():
    allf = collections.defaultdict(collections.Counter)
    valf = collections.defaultdict(collections.Counter)
    for r in csv.reader(open(os.path.join(CLOSE, "tally.tsv")), delimiter="\t"):
        if r[0] == "F":
            _, fn, e, fl, na, nv = r
            if fn in RUN2:
                allf[float(e)][int(fl)] += int(na); valf[float(e)][int(fl)] += int(nv)
    na = collections.defaultdict(collections.Counter)
    nv = collections.defaultdict(collections.Counter)
    for p in sorted(glob.glob(os.path.join(CLOSE, "scan3_final", "journal_[0-5].tsv"))):
        for ln in open(p):
            q = ln.rstrip("\n").split("\t")
            if len(q) != 7:
                continue
            e = float(q[0])
            for a, b in (x.split(":") for x in q[5].split(",") if x):
                na[e][int(a)] += int(b)
            if q[6] != "-":
                for v in json.loads(q[6]):
                    nv[e][int(v["floor"])] += 1
    return allf, valf, na, nv


# ------------------------------------------------------------------ exact tails
def binom_tail_ge(k, n, p):
    """P[X >= k] for X ~ Bin(n,p), exact via the regularised incomplete beta."""
    if k <= 0:
        return mp.mpf(1)
    return mp.betainc(k, n - k + 1, 0, p, regularized=True)


def binom_tail_le(k, n, p):
    if k >= n:
        return mp.mpf(1)
    return mp.betainc(n - k, k + 1, 0, 1 - p, regularized=True)


def clopper_pearson(k, n, alpha=mp.mpf("0.05")):
    """Exact CP interval.

    The bound is LOCATED by scipy in float64 and then VERIFIED here: the exact
    binomial tail that DEFINES the bound is re-evaluated at 30 digits and must
    come back as alpha/2 to at least 12 digits.  Locating is cheap and uncertified;
    the verification is the load-bearing step, and it fails loudly.  A bound whose
    own defining tail does not reproduce is not a bound.
    """
    from scipy import stats as sps
    a = alpha / 2

    def newton(f, dfdp, x0, iters=6):
        """Refine a float64-located root at 30 digits.  The derivative is the
        beta density, which is exact in closed form, so this is a few cheap
        steps rather than another root search."""
        x = x0
        for _ in range(iters):
            d = dfdp(x)
            if d == 0:
                break
            x = x - (f(x) - a) / d
            x = min(max(x, mp.mpf(10) ** -30), mp.mpf(1) - mp.mpf(10) ** -30)
        return x

    lo = hi = None
    if k > 0:
        x0 = mp.mpf(repr(float(sps.beta.ppf(0.025, k, n - k + 1))))
        B = mp.beta(k, n - k + 1)
        lo = newton(lambda p: binom_tail_ge(k, n, p),
                    lambda p: p ** (k - 1) * (1 - p) ** (n - k) / B, x0)
    else:
        lo = mp.mpf(0)
    if k < n:
        x0 = mp.mpf(repr(float(sps.beta.ppf(0.975, k + 1, n - k))))
        B2 = mp.beta(n - k, k + 1)
        hi = newton(lambda p: binom_tail_le(k, n, p),
                    lambda p: -((1 - p) ** (n - k - 1) * p ** k / B2), x0)
    else:
        hi = mp.mpf(1)

    resid = []
    if k > 0:
        r = binom_tail_ge(k, n, lo); resid.append(abs(r - a))
        assert abs(r - a) < mp.mpf(10) ** -20, f"CP lower bound fails its own tail: {r}"
    if k < n:
        r = binom_tail_le(k, n, hi); resid.append(abs(r - a))
        assert abs(r - a) < mp.mpf(10) ** -20, f"CP upper bound fails its own tail: {r}"
    return lo, hi, max(resid) if resid else mp.mpf(0)


def loglik(K, N, rates):
    return mp.fsum(k * mp.log(r) + (n - k) * mp.log1p(-r)
                   for k, n, r in zip(K, N, rates))


if __name__ == "__main__":
    allf, valf, na, nv = load()
    for e in allf:
        for f, v in allf[e].items(): na[e][f] += v
        for f, v in valf[e].items(): nv[e][f] += v
    E = sorted(na, reverse=True)
    K = [sum(v for f, v in nv[e].items() if 2 <= f <= FMAX) for e in E]
    N = [sum(v for f, v in na[e].items() if 2 <= f <= FMAX) for e in E]

    print("=" * 76)
    print("EXACT -- functions of two integers, verified against their own tails")
    print("=" * 76)
    print(f"{'eps':>8}{'k':>5}{'n':>12}{'rate (exact ratio)':>24}"
          f"{'95% Clopper-Pearson':>34}")
    for i, e in enumerate(E):
        lo, hi, res = clopper_pearson(K[i], N[i])
        print(f"{e:>8g}{K[i]:>5}{N[i]:>12,}{mp.nstr(mp.mpf(K[i])/N[i], 12):>24}"
              f"   [{mp.nstr(lo,10):>12}, {mp.nstr(hi,10):>12}]"
              f"  tail resid {mp.nstr(res,2)}")
    kt, nt = sum(K), sum(N)
    lo, hi, res = clopper_pearson(kt, nt)
    print(f"{'POOLED':>8}{kt:>5}{nt:>12,}{mp.nstr(mp.mpf(kt)/nt,12):>24}"
          f"   [{mp.nstr(lo,10):>12}, {mp.nstr(hi,10):>12}]")

    # scan3-only pooled figure (the pre-registered test)
    S3 = [0.125, 0.08, 0.05, 0.032, 0.02, 0.012]
    k3 = sum(sum(v for f, v in nv[e].items() if 2 <= f <= FMAX) for e in S3) \
       - sum(sum(v for f, v in valf[e].items() if 2 <= f <= FMAX) for e in (0.02, 0.012))
    n3 = sum(sum(v for f, v in na[e].items() if 2 <= f <= FMAX) for e in S3) \
       - sum(sum(v for f, v in allf[e].items() if 2 <= f <= FMAX) for e in (0.02, 0.012))
    print(f"\nscan3 alone: {k3} valleys in {n3:,} screened circuits")

    print("\n" + "=" * 76)
    print("EXACT -- the two headline P-values are integer tails")
    print("=" * 76)
    r_flat = mp.mpf(10) / 908064          # pre-registered, itself an exact ratio
    print(f"  H_flat rate (exact ratio 10/908064) = {mp.nstr(r_flat, 15)}")
    mu = r_flat * n3
    print(f"  expected valleys under H_flat       = {mp.nstr(mu, 12)}")
    p_le = binom_tail_le(k3, n3, r_flat)
    print(f"  EXACT binomial P[X <= {k3} | n={n3:,}, p=10/908064] = {mp.nstr(p_le, 12)}")
    print(f"  two-sided                                            = {mp.nstr(2*p_le, 12)}")
    print(f"  -> H_flat refuted.  This is an exact statement about integers.")

    print("\n  H_gauss: expected 0.00641 valleys (mu from the manuscript's fitted")
    print("  Gaussian, so mu itself is a fitted quantity, not exact).")
    # The upper tail is summed DIRECTLY.  Computing it as 1 - (lower tail) is
    # catastrophic cancellation: the answer is ~1e-73 and 30-digit arithmetic
    # returns the rounding floor (~1e-31) instead.  That is exactly the error
    # this pass exists to catch, and it was caught by scipy and mpmath
    # disagreeing -- 1.39e-73 against 1.97e-31.
    for mu_g in (mp.mpf("0.00641"), mp.mpf("0.641"), mp.mpf("6.41")):
        p = mp.nsum(lambda j: mp.exp(-mu_g) * mu_g ** j / mp.factorial(j),
                    [k3, mp.inf])
        print(f"    P[X >= {k3} | Poisson(mu={mp.nstr(mu_g,3)})] = {mp.nstr(p, 8)}")
    print("  Even inflating mu by 1000x leaves the refutation intact, so it does")
    print("  not rest on the precision of the fitted Gaussian.")

    print("\n" + "=" * 76)
    print("STATISTIC (labelled as such) -- the fitted exponent")
    print("=" * 76)
    print("  METHOD.  The maximum is LOCATED in float64 (scipy, the same code path")
    print("  that produced the reported fit) and the log-likelihood is then")
    print("  EVALUATED at 30 digits at the located points.  Locating is a numerical")
    print("  procedure and is not certified; evaluating is exact.  The claim that")
    print("  survives is a comparison of exactly-evaluated numbers.\n")
    import numpy as np
    from scipy import optimize
    Ef = np.array(E, float); Kf = np.array(K, float); Nf = np.array(N, float)

    def nll_f64(u, eta):
        A, e0 = np.exp(u)
        r = A * np.exp(-((Ef / e0) ** eta))
        if not np.all(np.isfinite(r)) or np.any(r <= 0) or np.any(r >= 1):
            return 1e12
        return -float(np.sum(Kf * np.log(r) + (Nf - Kf) * np.log1p(-r)))

    def locate(eta):
        best = None
        for s0 in (0.3, 1.0, 3.0):
            r = optimize.minimize(nll_f64, np.log([2.3e-5 * s0, 0.018]), args=(eta,),
                                  method="Nelder-Mead",
                                  options=dict(maxiter=40000, xatol=1e-13, fatol=1e-13))
            if best is None or r.fun < best.fun:
                best = r
        return np.exp(best.x)

    Em = [mp.mpf(repr(e)) for e in E]

    def logL_exact(A, e0, eta):
        rates = [mp.mpf(repr(float(A))) * mp.exp(-((x / mp.mpf(repr(float(e0))))
                 ** mp.mpf(repr(float(eta))))) for x in Em]
        return loglik(K, N, rates)

    grid = [x / 100 for x in range(10, 401, 2)]
    prof = []
    for eta in grid:
        A, e0 = locate(eta)
        prof.append((eta, logL_exact(A, e0, eta), A, e0))
    eta_hat, Lmax, Ah, e0h = max(prof, key=lambda t: t[1])
    ok = [t[0] for t in prof if t[1] >= Lmax - mp.mpf("1.920729")]
    print(f"  located maximum: eta = {eta_hat:.3f}   A = {Ah:.6e}   eps0 = {e0h:.6e}")
    print(f"  logL there, evaluated at 30 digits: {mp.nstr(Lmax, 22)}")
    print(f"  profile 95% interval on eta: [{min(ok):.2f}, {max(ok):.2f}]")

    print()
    for target in (mp.mpf(1), mp.mpf(2)):
        A, e0 = locate(float(target))
        L = logL_exact(A, e0, float(target))
        D = 2 * (Lmax - L)
        verdict = "CONSISTENT" if D < mp.mpf("3.8414588") else "EXCLUDED"
        print(f"  eta = {int(target)}: logL = {mp.nstr(L, 22)}   "
              f"D = {mp.nstr(D, 8)}   {verdict}")

    A2, e02 = locate(2.0)
    gap = Lmax - logL_exact(A2, e02, 2.0)
    print(f"\n  The eta = 2 exclusion is a difference of two exactly-evaluated")
    print(f"  log-likelihoods, {mp.nstr(gap, 12)}, against a chi2_1 threshold of")
    print(f"  1.920729.  Locating the maximum to even three digits cannot close a")
    print(f"  gap of that size, so the exclusion does not depend on the optimiser.")
    print(f"\n  The exponent's VALUE remains a statistic and is reported as one.")

    print("\n" + "=" * 76)
    print("MODEL COMPARISON -- log-likelihoods evaluated at 30 digits")
    print("=" * 76)
    MODELS = {
        "flat        A":                 (1, lambda q, x: q[0] + 0 * x),
        "power       A (eps/0.01)^-g":   (2, lambda q, x: q[0] * (x / mp.mpf("0.01")) ** (-q[1])),
        "exponential A exp(-eps/e0)":    (2, lambda q, x: q[0] * mp.exp(-x / q[1])),
        "gaussian    A exp(-(eps/e0)^2)": (2, lambda q, x: q[0] * mp.exp(-((x / q[1]) ** 2))),
    }
    F64 = {
        "flat        A": [3.9902e-06],
        "power       A (eps/0.01)^-g": [9.1778e-06, 8.0872e-01],
        "exponential A exp(-eps/e0)": [1.8325e-05, 2.6115e-02],
        "gaussian    A exp(-(eps/e0)^2)": [1.0345e-05, 5.2376e-02],
    }
    print(f"{'model':>32}{'k':>3}{'logL (30 digits)':>26}{'AIC':>14}{'dAIC':>9}")
    res = {}
    for nm, (npar, f) in MODELS.items():
        q = [mp.mpf(repr(x)) for x in F64[nm]]
        L = loglik(K, N, [f(q, x) for x in Em])
        res[nm] = (npar, L, 2 * npar - 2 * L)
    base = min(v[2] for v in res.values())
    for nm, (npar, L, aic) in res.items():
        print(f"{nm:>32}{npar:>3}{mp.nstr(L, 18):>26}{mp.nstr(aic, 12):>14}"
              f"{mp.nstr(aic - base, 6):>9}")
    print("\n  Parameters are the float64 MLEs (statistics); the log-likelihoods")
    print("  at those parameters are exact to 30 digits.  Every dAIC agrees with")
    print("  the float64 model comparison, so none of the ranking was an artefact")
    print("  of double precision.")


==> anc/thermal/certified_index.py <==
"""Fast certified entanglement-breaking index: closed-form A^n and c_n."""
from flint import arb, acb, acb_mat, ctx
import numpy as np
from certified_model import (PI, K0, B0, TH0, PH0, bloch_pair, SIG, eye, scal,
                             trace, ONE, certify_negative, certify_psd)
import feedback_model as FB

def cp_arb(g):
    g = arb(g); return dict(th=PI/4+g*(TH0-PI/4), ph=g*PH0, k=g*K0, b=B0)

def mm(A,B): return [[sum((A[i][k]*B[k][j] for k in range(3)),arb(0)) for j in range(3)] for i in range(3)]
def eye3():  return [[arb(1) if i==j else arb(0) for j in range(3)] for i in range(3)]

def mpow(A,n):
    R=eye3(); B=[r[:] for r in A]
    while n>0:
        if n&1: R=mm(R,B)
        B=mm(B,B); n>>=1
    return R

def inv3(M):
    a,b,c=M[0]; d,e,f=M[1]; g,h,i=M[2]
    det=a*(e*i-f*h)-b*(d*i-f*g)+c*(d*h-e*g)
    adj=[[ (e*i-f*h),-(b*i-c*h),(b*f-c*e)],[-(d*i-f*g),(a*i-c*g),-(a*f-c*d)],
         [ (d*h-e*g),-(a*h-b*g),(a*e-b*d)]]
    return [[adj[r][s]/det for s in range(3)] for r in range(3)], det

def An_cn(A,c,n):
    An=mpow(A,n)
    ImA =[[ (arb(1) if i==j else arb(0))-A[i][j]  for j in range(3)] for i in range(3)]
    ImAn=[[ (arb(1) if i==j else arb(0))-An[i][j] for j in range(3)] for i in range(3)]
    Inv,det=inv3(ImA); T=mm(Inv,ImAn)
    cn=[sum((T[i][j]*c[j] for j in range(3)),arb(0)) for i in range(3)]
    return An,cn,det

def choi_PT_fast(An,cn):
    def Phin(M):
        t=trace(M)/2; v=[(trace(SIG[i]*M)/2) for i in range(3)]
        w=[acb(t)*acb(cn[i])+sum((acb(An[i][j])*v[j] for j in range(3)),acb(0)) for i in range(3)]
        out=scal(t,eye(2))
        for i in range(3): out=out+scal(w[i],SIG[i])
        return out
    J=acb_mat(4,4); half=acb("0.5")
    for i in range(2):
        for j in range(2):
            E=acb_mat(2,2); E[i,j]=ONE; blk=Phin(E)
            for a in range(2):
                for b in range(2): J[i*2+a,j*2+b]+=half*blk[a,b]
    H=acb_mat(4,4)
    for i in range(2):
        for j in range(2):
            for a in range(2):
                for b in range(2): H[i*2+a,j*2+b]=J[j*2+a,i*2+b]
    return H

def _np_H(Af,cf,n):
    An=np.linalg.matrix_power(Af,n)
    cn=np.linalg.solve(np.eye(3)-Af,(np.eye(3)-An)@cf)
    SG=[np.array([[0,1],[1,0]],complex),np.array([[0,-1j],[1j,0]]),np.diag([1,-1]).astype(complex)]
    def Ph(M):
        t=np.trace(M)/2; v=np.array([np.trace(SG[i]@M)/2 for i in range(3)])
        w=t*cn+An@v; return t*np.eye(2)+sum(w[i]*SG[i] for i in range(3))
    J=np.zeros((4,4),complex)
    for i in range(2):
        for j in range(2):
            E=np.zeros((2,2),complex); E[i,j]=1; J+=np.kron(E,Ph(E))/2
    return J.reshape(2,2,2,2).transpose(2,1,0,3).reshape(4,4)

def certify_index(A,c,Af,cf,n_claim):
    """Certify n_EB == n_claim: n_claim-1 is NPT, n_claim is PPT."""
    An,cn,_=An_cn(A,c,n_claim)
    ok_ppt,minors=certify_psd(choi_PT_fast(An,cn))
    if n_claim==1:
        return ok_ppt,True,ok_ppt,minors[-1],None
    Am,cm,_=An_cn(A,c,n_claim-1)
    Hm=choi_PT_fast(Am,cm)
    w,V=np.linalg.eigh(_np_H(Af,cf,n_claim-1))
    v=[acb(float(V[i,0].real),float(V[i,0].imag)) for i in range(4)]
    ok_npt,q=certify_negative(Hm,v)
    return (ok_npt and ok_ppt), ok_npt, ok_ppt, minors[-1], q


==> anc/thermal/certified_model.py <==
"""
Paper III -- CERTIFIED model in Arb ball arithmetic (python-flint / 256-bit).

Every quantity carries a rigorous enclosure.  No floating-point eigensolver is
used anywhere: the sign of lambda_min[J(Phi^n)^{T_R}] is established by

  * NEGATIVE  -- an explicit witness vector v with  v^dag H v < 0  certified,
                 which proves lambda_min < 0 (hence NPT, hence not EB).
  * NONNEG    -- Sylvester's criterion on all leading principal minors of
                 H + eps*1, or a certified LDL^dag decomposition, proving
                 H >= 0 (hence PPT, hence EB for a qubit channel).

The interaction unitary needs NO matrix exponential.  Because (Z (x) Y)^2 = 1
and Y^2 = 1 and SWAP^2 = 1, every factor is closed form in cos/sin:

    ry(a)  = cos(a/2) 1 - i sin(a/2) Y
    Uw     = cos(k/2) 1 - i sin(k/2) (1 (x) Z (x) Y)
    Uf     = cos(ph) 1 - i sin(ph) SWAP_{ML}

so the whole construction is rational arithmetic on cos/sin of four angles,
which Arb encloses rigorously.
"""
from flint import arb, acb, acb_mat, ctx

ctx.prec = 256

# ---------------------------------------------------------------- constants
PI = arb.pi()
K0  = arb("0.4323098")   * PI
B0  = arb("0.23903823")  * PI
TH0 = arb("0.16345853")  * PI
PH0 = arb("0.20061939")  * PI

ZERO = acb(0)
ONE  = acb(1)
I    = acb(0, 1)


def _m(rows):
    return acb_mat([[acb(x) for x in r] for r in rows])


I2 = _m([[1, 0], [0, 1]])
PX = _m([[0, 1], [1, 0]])
PY = acb_mat([[ZERO, -I], [I, ZERO]])
PZ = _m([[1, 0], [0, -1]])
SIG = [PX, PY, PZ]


def kron(A, B):
    ra, ca = A.nrows(), A.ncols()
    rb, cb = B.nrows(), B.ncols()
    out = acb_mat(ra * rb, ca * cb)
    for i in range(ra):
        for j in range(ca):
            aij = A[i, j]
            for k in range(rb):
                for l in range(cb):
                    out[i * rb + k, j * cb + l] = aij * B[k, l]
    return out


def eye(n):
    M = acb_mat(n, n)
    for i in range(n):
        M[i, i] = ONE
    return M


def dag(A):
    out = acb_mat(A.ncols(), A.nrows())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            out[j, i] = A[i, j].conjugate()
    return out


def trace(A):
    s = acb(0)
    for i in range(A.nrows()):
        s += A[i, i]
    return s


def scal(c, A):
    out = acb_mat(A.nrows(), A.ncols())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            out[i, j] = c * A[i, j]
    return out


# ---------------------------------------------------------------- unitary
def ry(a):
    """cos(a/2) 1 - i sin(a/2) Y   -- exact closed form, no expm."""
    h = a / 2
    return acb_mat([[acb(h.cos()), acb(-h.sin())],
                    [acb(h.sin()),  acb(h.cos())]])


# SWAP of M and L, ordering (M,F,L), M most significant
SW = acb_mat(8, 8)
for _m_ in range(2):
    for _f_ in range(2):
        for _l_ in range(2):
            SW[(_l_ * 2 + _f_) * 2 + _m_, (_m_ * 2 + _f_) * 2 + _l_] = ONE

P0 = _m([[1, 0], [0, 0]])
P1 = _m([[0, 0], [0, 1]])
ZY = kron(I2, kron(PZ, PY))


def U(th=TH0, ph=PH0, k=K0, b=B0):
    UW = kron(P0, kron(ry(PI - 2 * th), I2)) + kron(P1, kron(ry(2 * th), I2))
    hk = k / 2
    Uw = scal(acb(hk.cos()), eye(8)) - scal(I * acb(hk.sin()), ZY)   # (ZY)^2 = 1
    Uf = scal(acb(ph.cos()), eye(8)) - scal(I * acb(ph.sin()), SW)   # SW^2 = 1
    return kron(ry(b), kron(I2, I2)) * Uf * Uw * UW


# ---------------------------------------------------------------- channel
def ptr_FL(R):
    """Trace out F and L (the two least significant qubits), leaving M."""
    out = acb_mat(2, 2)
    for i in range(2):
        for j in range(2):
            s = acb(0)
            for f in range(2):
                for l in range(2):
                    s += R[(i * 2 + f) * 2 + l, (j * 2 + f) * 2 + l]
            out[i, j] = s
    return out


def tau(p, axis=2):
    """Thermal qubit (1 + p S)/2 with S = sigma_axis  (default z)."""
    return scal(acb("0.5"), eye(2) + scal(acb(p), SIG[axis]))


def bloch_pair(pF, pL, axis=2, **kw):
    """Certified Bloch affine parameters (A, c)."""
    u = U(**kw)
    ud = dag(u)
    anc = kron(tau(pF, axis), tau(pL, axis))

    def Phi(rho):
        return ptr_FL(u * kron(rho, anc) * ud)

    half = acb("0.5")
    Ph_half = Phi(scal(half, eye(2)))
    c = [trace(SIG[i] * Ph_half).real for i in range(3)]
    Ph_sig = [Phi(SIG[j]) for j in range(3)]
    A = [[(half * trace(SIG[i] * Ph_sig[j])).real for j in range(3)]
         for i in range(3)]
    return A, c


# ---------------------------------------------------------------- Choi of Phi^n
def _matmul3(A, B):
    return [[sum((A[i][k] * B[k][j] for k in range(3)), arb(0)) for j in range(3)]
            for i in range(3)]


def choi_PT(A, c, n=1):
    """Choi matrix of Phi^n, partial-transposed on the reference.  Hermitian 4x4."""
    An = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    cn = [arb(0)] * 3
    Ak = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    for _ in range(n):
        cn = [cn[i] + sum((Ak[i][j] * c[j] for j in range(3)), arb(0)) for i in range(3)]
        Ak = _matmul3(Ak, A)
    An = Ak

    def Phin(M):
        t = trace(M) / 2
        v = [(trace(SIG[i] * M) / 2) for i in range(3)]
        w = [acb(t) * acb(cn[i]) + sum((acb(An[i][j]) * v[j] for j in range(3)), acb(0))
             for i in range(3)]
        out = scal(t, eye(2))
        for i in range(3):
            out = out + scal(w[i], SIG[i])
        return out

    J = acb_mat(4, 4)
    half = acb("0.5")
    for i in range(2):
        for j in range(2):
            E = acb_mat(2, 2); E[i, j] = ONE
            blk = Phin(E)
            for a in range(2):
                for b in range(2):
                    J[i * 2 + a, j * 2 + b] += half * blk[a, b]
    # partial transpose on the FIRST (reference) subsystem:  swap i <-> j
    H = acb_mat(4, 4)
    for i in range(2):
        for j in range(2):
            for a in range(2):
                for b in range(2):
                    H[i * 2 + a, j * 2 + b] = J[j * 2 + a, i * 2 + b]
    return H


# ---------------------------------------------------------------- certification
def certify_negative(H, v):
    """Certify lambda_min(H) < 0 by an explicit witness:  v^dag H v < 0."""
    num = acb(0)
    den = acb(0)
    for i in range(4):
        for j in range(4):
            num += v[i].conjugate() * H[i, j] * v[j]
        den += v[i].conjugate() * v[i]
    q = (num / den).real
    return q.upper() < 0, q


def certify_psd(H):
    """Certify H >= 0 by Sylvester: all leading principal minors strictly > 0."""
    minors = []
    for k in range(1, 5):
        sub = acb_mat(k, k)
        for i in range(k):
            for j in range(k):
                sub[i, j] = H[i, j]
        d = sub.det().real
        minors.append(d)
        if not (d.lower() > 0):
            return False, minors
    return True, minors


==> anc/thermal/certify_theorem3.py <==
"""
Paper III — certification pass for Theorem 3 and its consequences.

Everything here runs in Arb ball arithmetic (python-flint 0.9.0) at 256-bit
working precision, reusing the paper's own `certified_model` so that the results
compose with the existing certificates rather than sitting beside them.

Four things are certified:

  C1  the environment reproduces the published reference-point enclosures of §N.3;
  C2  Theorem 3's identity  A_0 = cos^2(phi) O_y(beta) diag(delta,delta,1),  c_0 = 0,
      both at points and over a parameter BOX (a continuum, not a sample);
  C3  the closed-form floor of §T.3.2(b) at the two Arb-certified counterexamples,
      by certifying the SIGN of ||A_0^n||_* - 1 on both sides of the crossing;
  C4  the floor-=1 measure of §T.3.2(c), as a rigorous integral enclosure rather
      than a converged decimal.

METHODOLOGICAL NOTE, and the reason C3 is possible at all.  The paper refuses to
use a floating-point eigensolver anywhere, which normally makes a nuclear norm
awkward -- it is a sum of singular values.  Theorem 3 removes the difficulty: the
y axis and the (x,z) plane are separately invariant, so

    ||A_0^n||_* = (a|delta|)^n + ||M^n||_*,      M = a Rot(beta) diag(delta,1),

and for a real 2x2 matrix  ||M^n||_* = sqrt( ||M^n||_F^2 + 2|det M^n| ).  Both the
Frobenius norm and the determinant are POLYNOMIAL in the entries.  M^n is formed
by binary exponentiation.  No eigenvalue, no root-finder, no singular-value
decomposition enters at any point.
"""
from flint import arb, acb, ctx
import certified_model as CM

ctx.prec = 256
PI = arb.pi()


# ------------------------------------------------------------------ helpers
def Oy(b):
    """Bloch rotation by b about y, basis (x,y,z), as a 3x3 list of arb."""
    c, s = b.cos(), b.sin()
    return [[c, arb(0), s], [arb(0), arb(1), arb(0)], [-s, arb(0), c]]


def predicted_A0(th, ph, b):
    """cos^2(phi) * O_y(beta) * diag(sin 2theta, sin 2theta, 1)."""
    a = ph.cos() ** 2
    d = (2 * th).sin()
    R = Oy(b)
    dg = [d, d, arb(1)]
    return [[a * R[i][j] * dg[j] for j in range(3)] for i in range(3)]


def mat2_mul(X, Y):
    return [[X[0][0] * Y[0][0] + X[0][1] * Y[1][0], X[0][0] * Y[0][1] + X[0][1] * Y[1][1]],
            [X[1][0] * Y[0][0] + X[1][1] * Y[1][0], X[1][0] * Y[0][1] + X[1][1] * Y[1][1]]]


def mat2_pow(X, n):
    """Binary exponentiation -- O(log n) products, bounded radius growth."""
    R = [[arb(1), arb(0)], [arb(0), arb(1)]]
    B = [row[:] for row in X]
    while n > 0:
        if n & 1:
            R = mat2_mul(R, B)
        B = mat2_mul(B, B)
        n >>= 1
    return R


def nuclear_A0n(th, ph, b, n):
    """Certified enclosure of ||A_0^n||_*, with no eigensolver anywhere.

    A_0 splits as (a*delta) on e_y  (+)  M on the (x,z) plane, so
        ||A_0^n||_* = (a|delta|)^n + sqrt( ||M^n||_F^2 + 2|det M^n| ).
    """
    a = ph.cos() ** 2
    d = (2 * th).sin()
    cb, sb = b.cos(), b.sin()
    # M = a * Rot(beta) * diag(delta, 1)   on (x,z)
    M = [[a * cb * d, a * sb], [-a * sb * d, a * cb]]
    Mn = mat2_pow(M, n)
    F2 = Mn[0][0] ** 2 + Mn[0][1] ** 2 + Mn[1][0] ** 2 + Mn[1][1] ** 2
    det = Mn[0][0] * Mn[1][1] - Mn[0][1] * Mn[1][0]
    y = (a * abs(d)) ** n
    return y + (F2 + 2 * abs(det)).sqrt()


def nuclear_A0n_cayley(th, ph, b, n):
    """The Cayley-Hamilton form quoted in §T.3.2(b), for cross-check.

    Uses acb because the eigenvalues of M are a complex pair whenever
    (tr M)^2 < 4 det M, which is the generic case in the near-unitary corner.
    """
    a = ph.cos() ** 2
    d = (2 * th).sin()
    tr = a * (1 + d) * b.cos()
    dt = a * a * d
    F2M = a * a * (1 + d * d)
    disc = acb(tr * tr - 4 * dt)
    sq = disc.sqrt()
    mp_, mm_ = (acb(tr) + sq) / 2, (acb(tr) - sq) / 2
    den = mp_ - mm_
    p = (mp_ ** n - mm_ ** n) / den
    q = -acb(dt) * ((mp_ ** (n - 1) - mm_ ** (n - 1)) / den)
    F2 = (p * p * acb(F2M) + 2 * p * q * acb(tr) + 2 * q * q).real
    y = (a * abs(d)) ** n
    return y + (F2 + 2 * abs(dt) ** n).sqrt()


def sign_report(x, label):
    """Report the certified sign of x - 1."""
    v = x - 1
    if v.lower() > 0:
        verdict = "> 1  CERTIFIED"
    elif v.upper() < 0:
        verdict = "<= 1 CERTIFIED"
    else:
        verdict = "INCONCLUSIVE (enclosure straddles 1)"
    return f"  {label:34s} ||A_0^n||_* - 1 = {v.str(12, radius=True):38s} {verdict}"


# ================================================================== C1
def C1_environment():
    print("=" * 78)
    print("C1  ENVIRONMENT GATE — reproduce the published reference-point enclosures (§N.3)")
    print("=" * 78)
    A, c = CM.bloch_pair(arb(1), arb(1))
    pubA = {(0,0):"0.40830056663876377104", (0,1):"-0.062865804700904476441",
            (0,2):"0.31692751264136432693", (1,0):"0.085995774357801886675",
            (1,1):"0.55852499726810319929", (2,0):"-0.38110473607106893484",
            (2,1):"0.058678478224181249859", (2,2):"0.59696832325044397077"}
    pubc = ["0.050021658967955465362", "0.24077693489993731635", "0.053591230356734648996"]
    ok = True
    for (i, j), want in sorted(pubA.items()):
        got = A[i][j].str(20, radius=True).split(" +/- ")[0].lstrip("[")
        m = (got == want); ok &= m
        print(f"  A[{i}][{j}] midpoint to 20 digits: {got:26s} {'MATCH' if m else 'MISMATCH ' + want}")
    for i, want in enumerate(pubc):
        got = c[i].str(20, radius=True).split(" +/- ")[0].lstrip("[")
        m = (got == want); ok &= m
        print(f"  c[{i}]    midpoint to 20 digits: {got:26s} {'MATCH' if m else 'MISMATCH ' + want}")
    z = A[1][2]
    print(f"  A[1][2] structural zero: {z.str(5, radius=True)}  contains exact 0: {bool(z.contains(arb(0)))}")
    print(f"\n  All 11 midpoints reproduce the published table to 20 significant digits: {ok}")
    print("  (The published radii are quoted to two figures; ours print to three — e.g. 5.14e-22")
    print("   against a published 5.1e-22 — which is a transcription precision, not a discrepancy.)")
    assert ok and bool(z.contains(arb(0)))
    return ok


# ================================================================== C2
def C2_normal_form():
    print("\n" + "=" * 78)
    print("C2  THEOREM 3 — certified at points and over a parameter BOX")
    print("=" * 78)
    pts = [("reference point", CM.TH0, CM.PH0, CM.K0, CM.B0),
           ("deep counterexample", arb("0.8283770195682154"), arb("0.028147825398348352"),
            arb("1.1863618725108922"), arb("0.015427219581568799")),
           ("shallow counterexample", arb("0.69036515357382"), arb("0.07157691536150884"),
            arb("0.10397987447718182"), arb("0.07548143446878768")),
           ("generic", arb("0.7"), arb("0.31"), arb("1.1"), arb("0.9"))]
    worst = arb(0)
    for name, th, ph, k, b in pts:
        A, c = CM.bloch_pair(arb(0), arb(0), th=th, ph=ph, k=k, b=b)
        P = predicted_A0(th, ph, b)
        allz = True; rad = arb(0)
        for i in range(3):
            for j in range(3):
                dfe = A[i][j] - P[i][j]
                allz &= bool(dfe.contains(arb(0)))
                rad = rad.max(arb(dfe.rad()))
        cz = all(bool(c[i].contains(arb(0))) for i in range(3))
        crad = max((arb(c[i].rad()) for i in range(3)), key=lambda x: float(x.mid()))
        worst = worst.max(rad)
        print(f"  {name:24s} A_0 - prediction encloses 0 in all 9 entries: {allz}   "
              f"max radius {rad.str(3)}")
        print(f"  {'':24s} c_0 encloses 0 in all 3 entries: {cz}   max radius {crad.str(3)}")
        assert allz and cz

    print("\n  kappa-independence, certified at points (pairwise differences of A_0):")
    base = None
    for kv in ["0", "0.4", "1.1", "2.7", "3.14159"]:
        A, _ = CM.bloch_pair(arb(0), arb(0), th=arb("0.7"), ph=arb("0.31"),
                             k=arb(kv), b=arb("0.9"))
        if base is None:
            base = A; continue
        mx = arb(0); allz = True
        for i in range(3):
            for j in range(3):
                dfe = A[i][j] - base[i][j]
                allz &= bool(dfe.contains(arb(0)))
                mx = mx.max(arb(dfe.rad()))
        print(f"    kappa = {kv:8s} A_0(kappa) - A_0(0) encloses 0 everywhere: {allz}   "
              f"max radius {mx.str(3)}")
        assert allz

    print("\n  THE BOX. A certified enclosure over an interval is a statement about a")
    print("  continuum of circuits, not about sampled points.")
    for lbl, hw, kap in [("theta,phi,beta +/- 1e-3, kappa fixed", "1e-3", arb("1.1")),
                         ("theta,phi,beta +/- 1e-2, kappa fixed", "1e-2", arb("1.1")),
                         ("theta,phi,beta +/- 1e-3, kappa +/- 1e-3", "1e-3", arb("1.1", "1e-3")),
                         ("theta,phi,beta +/- 1e-3, kappa in [0,pi]", "1e-3", arb(PI / 2, PI / 2))]:
        th = arb("0.7", hw); ph = arb("0.31", hw); b = arb("0.9", hw)
        A, c = CM.bloch_pair(arb(0), arb(0), th=th, ph=ph, k=kap, b=b)
        P = predicted_A0(th, ph, b)
        allz = True; rad = arb(0)
        for i in range(3):
            for j in range(3):
                dfe = A[i][j] - P[i][j]
                allz &= bool(dfe.contains(arb(0)))
                rad = rad.max(arb(dfe.rad()))
        cz = all(bool(c[i].contains(arb(0))) for i in range(3))
        tight = float(rad.mid()) < 1e-6
        print(f"    {lbl:42s} encloses 0: {str(allz):5s}  c_0 = 0: {str(cz):5s}  "
              f"max radius {rad.str(3):>22}  {'TIGHT' if tight else 'inflated'}")

    print("""
  Reading these rows honestly. Every one encloses zero, so all are CONSISTENT with
  Theorem 3 -- but the enclosure width over a box is set by how much A_0 varies
  across the box, not by the arithmetic precision, so a box row would also enclose
  zero if the identity were wrong by less than that width. Box evaluation of an
  identity is structurally weak: it cannot see cross-occurrence cancellation. The
  kappa in [0,pi] row makes the point at its most extreme -- radius 1.57, certifying
  nothing at all, even though kappa provably does not appear in A_0.

  The strong numerical statements are therefore the POINTWISE ones above, where both
  sides are enclosed to radius ~1e-76 and their difference contains zero at that
  scale. The continuum statement is carried by the proof, which is what a proof is
  for. This is worth one sentence in section N: interval arithmetic certifies signs
  and values, not identities.""")
    return allz, cz, rad


if __name__ == "__main__":
    C1_environment()
    C2_normal_form()


# ================================================================== C3
def C3_closed_form_floor():
    print("\n" + "=" * 78)
    print("C3  THE CLOSED-FORM FLOOR at the two Arb-certified counterexamples")
    print("=" * 78)
    print("  Certifying the SIGN of ||A_0^n||_* - 1 on both sides of the crossing.")
    print("  No eigensolver, no root-finder, no SVD: M^n by binary exponentiation, then")
    print("  ||M^n||_* = sqrt(||M^n||_F^2 + 2|det M^n|), both polynomial in the entries.\n")
    cases = [("deep    (published floor 352)", arb("0.8283770195682154"),
              arb("0.028147825398348352"), arb("0.015427219581568799"), 352),
             ("shallow (published floor  67)", arb("0.69036515357382"),
              arb("0.07157691536150884"), arb("0.07548143446878768"), 67)]
    ok = True
    for name, th, ph, b, n in cases:
        print(f"  {name}")
        below = nuclear_A0n(th, ph, b, n - 1)
        at = nuclear_A0n(th, ph, b, n)
        print(sign_report(below, f"n = {n-1} (floor - 1)"))
        print(sign_report(at, f"n = {n}   (floor)"))
        good = (below - 1).lower() > 0 and (at - 1).upper() < 0
        ok &= good
        # cross-check the Cayley-Hamilton form quoted in the manuscript
        ch = nuclear_A0n_cayley(th, ph, b, n)
        agree = bool(ch.overlaps(at))
        print(f"    Cayley-Hamilton form of §T.3.2(b): {ch.str(12, radius=True)}")
        print(f"    agrees with the binary-exponentiation value: {agree}")
        print(f"    => floor = {n} CERTIFIED: {good}\n")
        ok &= agree
        assert good and agree
    print(f"  Both published floors certified by the closed form alone: {ok}")
    print("  At the deep anchor the deciding quantity is 1.52e-3 below the crossing and")
    print("  -1.58e-3 above it, against an enclosure radius of 2e-15: the sign is decided")
    print("  with about twelve orders of margin. Double precision would have had roughly")
    print("  three orders less and no bound at all on its own error.")
    return ok


# ================================================================== C4
def C4_floor_measure():
    print("\n" + "=" * 78)
    print("C4  THE FLOOR-=1 MEASURE as a rigorous integral enclosure")
    print("=" * 78)
    lo, hi = arb("0.02") * PI, arb("0.48") * PI
    print("  Sampling law: theta, phi ~ U(0.02 pi, 0.48 pi) i.i.d. (04_floor_theorem.py).")
    print("  floor = 1  <=>  cos^2(phi)(1 + 2 sin 2theta) <= 1  <=>  phi >= phi*(theta),")
    print("  phi*(theta) = arccos((1 + 2 sin 2theta)^{-1/2}).\n")
    # phi* stays strictly inside the phi support, so no clipping -- certify that too
    ends = []
    for tv in [lo, PI / 4, hi]:
        ps = (1 / (1 + 2 * (2 * tv).sin()).sqrt()).acos()
        ends.append(ps)
    lo_ps = min(ends, key=lambda x: float(x.mid()))
    hi_ps = max(ends, key=lambda x: float(x.mid()))
    inside = (lo_ps - lo).lower() > 0 and (hi - hi_ps).lower() > 0
    print(f"  phi* ranges over [{lo_ps.str(8)}, {hi_ps.str(8)}]")
    print(f"  phi support is  [{lo.str(8)}, {hi.str(8)}]")
    print(f"  phi* strictly interior (no clipping), CERTIFIED: {inside}")
    assert inside

    def f(z, _):
        # z is an acb; the integrand is arccos((1 + 2 sin 2z)^{-1/2})
        return ((acb(1) / (acb(1) + 2 * (2 * z).sin()).sqrt())).acos()

    I = acb.integral(f, acb(lo), acb(hi))
    P = ((hi - lo) * hi - I.real) / (hi - lo) ** 2
    print(f"\n  Int_lo^hi phi*(theta) dtheta = {I.real.str(20, radius=True)}")
    print(f"  P[floor = 1]                 = {P.str(20, radius=True)}")
    print(f"  enclosure radius             = {arb(P.rad()).str(3)}")
    # The quoted figures are ROUNDED, so point-containment is the wrong test -- an exact
    # decimal is a point, and a 1.5e-21 ball will never contain a 15-digit truncation of
    # its own centre. The right test is that the enclosure rounds to the quoted value.
    mid20 = P.str(20, radius=False)
    print(f"\n  enclosure midpoint to 20 digits: {mid20}")
    for q in ["0.46427", "0.464270582045028"]:
        d = len(q) - 2
        rounded = P.str(d, radius=False)
        print(f"  quoted {q:20s} -> enclosure to {d:2d} digits = {rounded:22s} "
              f"{'MATCH' if rounded.rstrip('0') == q.rstrip('0') else 'MISMATCH'}")
    print("  (Point-containment is the wrong test for a rounded quotation: a 1.5e-21 ball")
    print("   cannot contain a 15-digit truncation of its own centre.)")
    return P


if __name__ == "__main__":
    C1_environment()
    C2_normal_form()
    C3_closed_form_floor()
    C4_floor_measure()


==> anc/thermal/closeout.py <==
#!/usr/bin/env python3
"""
Paper III valley scan -- close-out statistics.

Consumes the frozen snapshot produced by `extract.sh` on the scan machine:

    tally.tsv          T <file> <eps> <trials> <valleys>
                       F <file> <eps> <floor>  <n_all> <n_valley>
    valleys_run2.csv   full rows, valley==1, run-2 grid, HAS depth
    valleys_partial.csv        "                "        HAS depth
    valleys_run1.csv   full rows, valley==1, run-1 grid, NO depth column
    SNAPSHOT.txt       line counts + sha256 of the four files above

Provenance rules enforced here, not assumed:
  * run 1 (valley_results.csv) has no depth column -- asserted, not trusted.
    ALL depth statistics come from run-2-schema files only.
  * run 2 and the rescued partial are pooled only after their eps grids are
    checked to be identical.
  * every rate carries an exact Clopper-Pearson interval, never a normal
    approximation, because several bins have <10 events.

Outputs a human report on stdout and closeout_results.json beside this file.
"""
import csv, json, math, os, sys, collections
import numpy as np
from scipy import optimize, stats

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = sys.argv[1] if len(sys.argv) > 1 else HERE

RUN2_FILES = ("valley_up.csv", "valley_up_partial.csv")   # run-2 grid, has depth
RUN1_FILE = "valley_results.csv"                          # run-1 grid, no depth

# ----------------------------------------------------------------- load
def load_tally(path):
    tot = collections.defaultdict(lambda: [0, 0])          # (file, eps) -> [trials, valleys]
    floors = collections.defaultdict(lambda: collections.Counter())   # (file,eps) -> {floor: n_all}
    vfloors = collections.defaultdict(lambda: collections.Counter())  # (file,eps) -> {floor: n_valley}
    with open(path) as f:
        for r in csv.reader(f, delimiter="\t"):
            if r[0] == "T":
                _, fn, eps, t, v = r
                tot[(fn, float(eps))] = [int(t), int(v)]
            elif r[0] == "F":
                _, fn, eps, fl, na, nv = r
                floors[(fn, float(eps))][int(fl)] += int(na)
                if int(nv):
                    vfloors[(fn, float(eps))][int(fl)] += int(nv)
    return tot, floors, vfloors


def load_valleys(path):
    with open(path) as f:
        rows = list(csv.DictReader(f))
    return rows


# ----------------------------------------------------------------- intervals
def clopper_pearson(k, n, alpha=0.05):
    """Exact binomial interval. One-sided upper bound when k == 0."""
    if n == 0:
        return (0.0, 1.0)
    lo = 0.0 if k == 0 else stats.beta.ppf(alpha / 2, k, n - k + 1)
    hi = 1.0 if k == n else stats.beta.ppf(1 - alpha / 2, k + 1, n - k)
    if k == 0:
        hi = 1 - alpha ** (1 / n)          # exact one-sided 95% upper
    return float(lo), float(hi)


def two_prop_z(k1, n1, k2, n2):
    p = (k1 + k2) / (n1 + n2)
    se = math.sqrt(p * (1 - p) * (1 / n1 + 1 / n2))
    if se == 0:
        return float("nan"), float("nan")
    z = (k1 / n1 - k2 / n2) / se
    return z, 2 * stats.norm.sf(abs(z))


# ----------------------------------------------------------------- models
def loglik(rate, k, n):
    rate = np.clip(rate, 1e-15, 1 - 1e-15)
    return float(np.sum(k * np.log(rate) + (n - k) * np.log1p(-rate)))


MODELS = {
    # name: (n_params, rate(eps, theta), x0, transform doc)
    "flat":      (1, lambda e, q: np.full_like(e, q[0])),
    "gauss":     (2, lambda e, q: q[0] * np.exp(-(e / q[1]) ** 2)),
    "exp":       (2, lambda e, q: q[0] * np.exp(-(e / q[1]))),
    "stretched": (3, lambda e, q: q[0] * np.exp(-((e / q[1]) ** q[2]))),
    "power":     (2, lambda e, q: q[0] * (e / 1e-3) ** (-q[1])),
    # Gaussian bulk plus a constant far-tail component.  Included because the
    # single event at eps = 2e-2 is where a pure Gaussian predicts 0.01 events:
    # if a second, rarer mechanism populates the far tail, this model finds it.
    "gauss+tail": (3, lambda e, q: q[0] * np.exp(-(e / q[1]) ** 2) + q[2]),
}
X0 = {"flat": [7.5e-3], "gauss": [7.5e-3, 3.4e-3], "exp": [7.5e-3, 1.5e-3],
      "stretched": [7.5e-3, 3.4e-3, 2.0], "power": [7.5e-3, 0.2],
      "gauss+tail": [7.5e-3, 3.4e-3, 1e-6]}


def fit(name, eps, k, n, fixed=None):
    npar, f = MODELS[name]

    def nll(u):
        q = np.exp(u)
        if fixed is not None:
            q = np.array([q[i] if fixed[i] is None else fixed[i] for i in range(npar)])
        r = f(eps, q)
        if not np.all(np.isfinite(r)) or np.any(r <= 0) or np.any(r >= 1):
            return 1e12
        return -loglik(r, k, n)

    best = None
    for scale in (0.3, 1.0, 3.0):
        u0 = np.log(np.array(X0[name]) * np.array([scale] + [1] * (npar - 1)))
        res = optimize.minimize(nll, u0, method="Nelder-Mead",
                                options=dict(maxiter=20000, xatol=1e-12, fatol=1e-12))
        res = optimize.minimize(nll, res.x, method="Nelder-Mead",
                                options=dict(maxiter=20000, xatol=1e-14, fatol=1e-14))
        if best is None or res.fun < best.fun:
            best = res
    q = np.exp(best.x)
    if fixed is not None:
        q = np.array([q[i] if fixed[i] is None else fixed[i] for i in range(npar)])
    ll = -best.fun
    return dict(name=name, params=q.tolist(), loglik=ll, k=npar,
                aic=2 * npar - 2 * ll, bic=npar * math.log(len(eps)) - 2 * ll)


def profile_beta(eps, k, n, grid):
    """Profile log-likelihood in the stretched exponent beta."""
    out = []
    npar, f = MODELS["stretched"]
    for b in grid:
        def nll(u):
            A, e0 = np.exp(u)
            r = A * np.exp(-((eps / e0) ** b))
            if np.any(r <= 0) or np.any(r >= 1):
                return 1e12
            return -loglik(r, k, n)
        r = optimize.minimize(nll, np.log([7.5e-3, 3.4e-3]), method="Nelder-Mead",
                              options=dict(maxiter=20000, xatol=1e-13, fatol=1e-13))
        out.append((b, -r.fun))
    return np.array(out)


# ----------------------------------------------------------------- main
def main():
    tally = os.path.join(SRC, "tally.tsv")
    tot, floors, vfloors = load_tally(tally)
    snap = open(os.path.join(SRC, "SNAPSHOT.txt")).read()

    files = sorted({fn for fn, _ in tot})
    print("=" * 78)
    print("PAPER III -- VALLEY SCAN CLOSE-OUT")
    print("=" * 78)
    print(snap.strip())
    print()

    # --- grid check before any pooling -------------------------------------
    grids = {fn: sorted({e for f2, e in tot if f2 == fn}, reverse=True) for fn in files}
    for fn in files:
        print(f"  grid {fn:26s} {['%.1e' % e for e in grids[fn]]}")
    same = grids[RUN2_FILES[0]] == grids[RUN2_FILES[1]]
    print(f"\n  run-2 grid == partial grid ? {same}")
    assert same, "refusing to pool run 2 with the partial: eps grids differ"
    overlap = sorted(set(grids[RUN2_FILES[0]]) & set(grids[RUN1_FILE]), reverse=True)
    print(f"  run-1 grid overlaps run-2 grid at: {['%.1e' % e for e in overlap]}")

    # --- depth-column provenance, asserted ---------------------------------
    v1 = load_valleys(os.path.join(SRC, "valleys_run1.csv"))
    v2 = load_valleys(os.path.join(SRC, "valleys_run2.csv"))
    vp = load_valleys(os.path.join(SRC, "valleys_partial.csv"))
    assert "depth" not in v1[0], "run 1 unexpectedly has a depth column"
    assert "depth" in v2[0] and "depth" in vp[0]
    print(f"\n  depth column: run1 ABSENT (asserted) | run2 present | partial present")
    print(f"  valley rows: run1 {len(v1)}   run2 {len(v2)}   partial {len(vp)}")

    # --- independence of run 2 and the partial ------------------------------
    th2 = {r["theta"] for r in v2}
    thp = {r["theta"] for r in vp}
    print(f"  shared valley thetas run2 & partial: {len(th2 & thp)} (0 => independent draws)")

    # ================= A. pooled rates ======================================
    print("\n" + "=" * 78)
    print("A. POOLED RATES  (exact Clopper-Pearson 95% intervals)")
    print("=" * 78)

    def pool(fns):
        d = collections.defaultdict(lambda: [0, 0])
        for (fn, e), (t, v) in tot.items():
            if fn in fns:
                d[e][0] += t
                d[e][1] += v
        return d

    run2 = pool(set(RUN2_FILES))
    run1 = pool({RUN1_FILE})
    allp = pool(set(RUN2_FILES) | {RUN1_FILE})

    rows = []
    print(f"{'eps':>9}{'trials':>10}{'valleys':>9}{'rate':>10}{'95% CI':>24}  source")
    for e in sorted(allp, reverse=True):
        t, v = allp[e]
        lo, hi = clopper_pearson(v, t)
        src = []
        if e in run2:
            src.append("run2+partial")
        if e in run1:
            src.append("run1")
        ci = f"< {hi:.4%}" if v == 0 else f"[{lo:.4%}, {hi:.4%}]"
        print(f"{e:>9.1e}{t:>10}{v:>9}{v/t:>10.4%}{ci:>24}  {'+'.join(src)}")
        rows.append(dict(eps=e, trials=t, valleys=v, rate=v / t, lo=lo, hi=hi,
                         source="+".join(src)))

    # cross-validation at the overlap
    print()
    for e in overlap:
        t2, v2c = run2[e]
        t1, v1c = run1[e]
        z, p = two_prop_z(v2c, t2, v1c, t1)
        xval = dict(eps=float(e), run2_k=int(v2c), run2_n=int(t2), run1_k=int(v1c),
                    run1_n=int(t1), z=float(z), p=float(p))
        print(f"  cross-validation at eps={e:.1e}:  run2+partial {v2c}/{t2} = {v2c/t2:.4%}"
              f"   run1 {v1c}/{t1} = {v1c/t1:.4%}   z = {z:+.2f}  (p = {p:.3f})")

    # run-1 plateau homogeneity
    plate = [e for e in sorted(run1, reverse=True) if e <= 1.5e-3]
    kk = np.array([run1[e][1] for e in plate], float)
    nn = np.array([run1[e][0] for e in plate], float)
    pooled = kk.sum() / nn.sum()
    chi2 = float(np.sum((kk - pooled * nn) ** 2 / (pooled * nn * (1 - pooled))))
    print(f"\n  run-1 plateau (eps <= 1.5e-3, {len(plate)} bins): "
          f"{int(kk.sum())}/{int(nn.sum())} = {pooled:.4%}, "
          f"chi2 = {chi2:.2f} on {len(plate)-1} df, p = {stats.chi2.sf(chi2, len(plate)-1):.3f}")
    plateau_lo, plateau_hi = clopper_pearson(int(kk.sum()), int(nn.sum()))
    print(f"  plateau 95% CI: [{plateau_lo:.4%}, {plateau_hi:.4%}]")

    # suppression at the highest bin with events
    supp = {}
    for e in sorted(run2, reverse=True):
        t, v = run2[e]
        if v == 0:
            lo, hi = clopper_pearson(0, t)
            supp[e] = dict(rate=0.0, factor_lower=pooled / hi, note="zero events; lower bound only")
        else:
            lo, hi = clopper_pearson(v, t)
            supp[e] = dict(rate=v / t, factor=pooled / (v / t),
                           factor_lo=pooled / hi, factor_hi=pooled / lo)
    print("\n  suppression relative to the run-1 plateau:")
    for e in sorted(supp, reverse=True):
        s = supp[e]
        if "factor" in s:
            print(f"    eps={e:.1e}: rate {s['rate']:.5%}  suppression x{s['factor']:.0f} "
                  f"[x{s['factor_lo']:.0f}, x{s['factor_hi']:.0f}]")
        else:
            print(f"    eps={e:.1e}: rate 0        suppression > x{s['factor_lower']:.0f} (95%)")

    # ================= B. shape of the cutoff ===============================
    print("\n" + "=" * 78)
    print("B. LIKELIHOOD MODEL COMPARISON  (binomial, all bins, runs pooled per eps)")
    print("=" * 78)
    eps_a = np.array(sorted(allp, reverse=True))
    n_a = np.array([allp[e][0] for e in eps_a], float)
    k_a = np.array([allp[e][1] for e in eps_a], float)
    print(f"  {len(eps_a)} distinct eps, {int(n_a.sum()):,} trials, {int(k_a.sum())} valleys")

    fits = {name: fit(name, eps_a, k_a, n_a) for name in MODELS}
    best_aic = min(f["aic"] for f in fits.values())
    print(f"\n{'model':>11}{'k':>3}{'logL':>14}{'AIC':>12}{'dAIC':>10}   parameters")
    for name in ("stretched", "gauss+tail", "gauss", "exp", "power", "flat"):
        f = fits[name]
        pr = ", ".join(f"{v:.5g}" for v in f["params"])
        print(f"{name:>11}{f['k']:>3}{f['loglik']:>14.3f}{f['aic']:>12.2f}"
              f"{f['aic']-best_aic:>10.2f}   [{pr}]")

    # nested likelihood-ratio tests against the stretched exponential
    print()
    lrt = {}
    for name, beta0 in (("gauss", 2.0), ("exp", 1.0)):
        d = 2 * (fits["stretched"]["loglik"] - fits[name]["loglik"])
        lrt[name] = dict(D=float(d), p=float(stats.chi2.sf(max(d, 0), 1)))
        print(f"  LRT  stretched vs {name:9s} (beta = {beta0}): "
              f"D = {d:.3f} on 1 df, p = {stats.chi2.sf(max(d,0),1):.4f}")
    d_tail = 2 * (fits["gauss+tail"]["loglik"] - fits["gauss"]["loglik"])
    lrt["tail"] = dict(D=float(d_tail), p=float(stats.chi2.sf(max(d_tail, 0), 1)))
    print(f"  LRT  gauss+tail vs gauss  (extra constant): "
          f"D = {d_tail:.3f} on 1 df, p = {stats.chi2.sf(max(d_tail,0),1):.4f}"
          f"   fitted tail rate = {fits['gauss+tail']['params'][2]:.3g}")
    d_pow = 2 * (fits["stretched"]["loglik"] - fits["power"]["loglik"])
    print(f"  stretched vs power (non-nested): dlogL = {d_pow/2:.2f}, "
          f"dAIC = {fits['power']['aic']-fits['stretched']['aic']:.1f}")

    # profile CI for the far-tail component B (its evidence rests on one event,
    # so the interval matters more than the point estimate)
    def prof_B(Bv):
        def nll(u):
            A_, e0_ = np.exp(u)
            r = A_ * np.exp(-(eps_a / e0_) ** 2) + Bv
            if np.any(r <= 0) or np.any(r >= 1):
                return 1e12
            return -loglik(r, k_a, n_a)
        rr = optimize.minimize(nll, np.log([7.9e-3, 3.3e-3]), method="Nelder-Mead",
                               options=dict(maxiter=20000, xatol=1e-14, fatol=1e-14))
        return -rr.fun
    Bg = np.concatenate(([0.0], np.logspace(-9, -4.3, 220)))
    Bll = np.array([prof_B(x) for x in Bg])
    Bsel = Bll >= Bll.max() - 0.5 * stats.chi2.ppf(0.95, 1)
    B_lo, B_hi = float(Bg[Bsel].min()), float(Bg[Bsel].max())
    print(f"\n  far-tail component B = {fits['gauss+tail']['params'][2]:.3g}, "
          f"95% profile CI [{B_lo:.3g}, {B_hi:.3g}]"
          f"   (B = 0 excluded: dlogL = {Bll.max()-prof_B(0.0):.2f})")

    # profile CI for beta
    grid = np.linspace(0.6, 6.0, 271)
    prof = profile_beta(eps_a, k_a, n_a, grid)
    imax = int(np.argmax(prof[:, 1]))
    thresh = prof[imax, 1] - 0.5 * stats.chi2.ppf(0.95, 1)
    ok = prof[:, 1] >= thresh
    b_lo, b_hi = float(prof[ok, 0].min()), float(prof[ok, 0].max())
    print(f"\n  profile-likelihood beta = {prof[imax,0]:.3f}, 95% CI [{b_lo:.2f}, {b_hi:.2f}]")

    # observed vs best model, per bin
    best_name = min(fits, key=lambda m: fits[m]["aic"])
    fbest = MODELS[best_name][1]
    pred = fbest(eps_a, np.array(fits[best_name]["params"]))
    print(f"\n  residuals under the best model ({best_name}):")
    print(f"{'eps':>9}{'obs':>8}{'exp':>10}{'pull':>8}")
    pulls = []
    for e, kk_, nn_, pp in zip(eps_a, k_a, n_a, pred):
        mu = pp * nn_
        sd = math.sqrt(max(mu * (1 - pp), 1e-12))
        pull = (kk_ - mu) / sd
        pulls.append(pull)
        print(f"{e:>9.1e}{int(kk_):>8}{mu:>12.3g}{pull:>9.2f}")
    print(f"  max |pull| = {max(abs(np.array(pulls))):.2f}"
          f"   (excluding zero-expectation bins: "
          f"{max(abs(np.array([q for q,m_ in zip(pulls,pred*n_a) if m_>1.0]))):.2f})")

    # half maximum of the best model
    A, e0 = fits[best_name]["params"][0], fits[best_name]["params"][1]
    if best_name in ("gauss", "exp", "stretched"):
        b = fits[best_name]["params"][2] if best_name == "stretched" else (2.0 if best_name == "gauss" else 1.0)
        e_half = e0 * math.log(2) ** (1 / b)
        print(f"\n  amplitude A = {A:.4%}   (run-1 plateau {pooled:.4%})")
        print(f"  half-maximum eps = {e_half:.3e}")

    # the previously quoted candidate law, tested not assumed
    cand = 0.0075 * np.exp(-(eps_a / 3.36e-3) ** 2)
    cand_ll = loglik(cand, k_a, n_a)
    print(f"\n  candidate law 0.75%*exp(-(eps/3.36e-3)^2): logL = {cand_ll:.3f}, "
          f"dAIC vs best = {(-2*cand_ll) - fits[best_name]['aic']:+.1f} (0 free params)")

    # ================= C. depth =============================================
    print("\n" + "=" * 78)
    print("C. DEPTH  (run-2-schema files only -- run 1 records no depth)")
    print("=" * 78)
    vv = v2 + vp
    dep = np.array([int(r["depth"]) for r in vv])
    flo = np.array([int(r["floor"]) for r in vv])
    ep = np.array([float(r["eps"]) for r in vv])
    pst = np.array([float(r["p_star"]) if r["p_star"] else np.nan for r in vv])

    print(f"  {len(vv)} valleys with depth recorded")
    print("\n  depth histogram (integer):")
    for d, c in sorted(collections.Counter(dep).items()):
        print(f"    depth = {d:<3d}  n = {c:<6d} ({c/len(dep):6.2%})")

    print("\n  by eps:")
    print(f"{'eps':>9}{'n':>7}{'mean depth':>12}{'max':>5}{'floor med':>11}"
          f"{'floor med(all)':>16}{'rel med':>10}{'rel max':>10}")
    depth_by_eps = {}
    for e in sorted(set(ep), reverse=True):
        m = ep == e
        if not m.any():
            continue
        allfl = collections.Counter()
        for fn in RUN2_FILES:
            allfl.update(floors[(fn, e)])
        vals = np.repeat(list(allfl.keys()), list(allfl.values()))
        rel = dep[m] / flo[m]
        print(f"{e:>9.1e}{m.sum():>7}{dep[m].mean():>12.3f}{dep[m].max():>5}"
              f"{np.median(flo[m]):>11.1f}{np.median(vals):>16.1f}"
              f"{np.median(rel):>10.4%}{rel.max():>10.4%}")
        depth_by_eps[float(e)] = dict(n=int(m.sum()), mean_depth=float(dep[m].mean()),
                                      max_depth=int(dep[m].max()),
                                      floor_med_valley=float(np.median(flo[m])),
                                      floor_med_all=float(np.median(vals)),
                                      rel_med=float(np.median(rel)),
                                      rel_max=float(rel.max()))

    # floor selection: where does a valley's floor sit in the bin's floor CDF?
    print("\n  floor selection -- percentile of each valley's floor within its bin's")
    print("  full floor distribution (50% = no selection):")
    for e in sorted(set(ep), reverse=True):
        m = ep == e
        allfl = collections.Counter()
        for fn in RUN2_FILES:
            allfl.update(floors[(fn, e)])
        vals = np.sort(np.repeat(list(allfl.keys()), list(allfl.values())))
        pct = np.searchsorted(vals, flo[m], side="left") / len(vals)
        print(f"    eps={e:.1e}: median percentile {np.median(pct):6.1%}   "
              f"mean {pct.mean():6.1%}   n={m.sum()}")

    # depth vs floor: constant quantum (b=0) vs proportional (b=1)
    print("\n  depth-vs-floor regression, Poisson GLM  E[depth] = C * floor^b")
    def nll_pois(u):
        lC, b = u
        mu = np.exp(lC) * flo ** b
        return -np.sum(dep * np.log(mu) - mu - np.array([math.lgamma(d + 1) for d in dep]))
    r = optimize.minimize(nll_pois, [math.log(0.5), 0.3], method="Nelder-Mead",
                          options=dict(maxiter=20000, xatol=1e-12, fatol=1e-12))
    lC, b = r.x
    # profile CI on b
    def prof_b(bv):
        rr = optimize.minimize_scalar(lambda lc: nll_pois([lc, bv]), bounds=(-20, 5),
                                      method="bounded", options=dict(xatol=1e-12))
        return -rr.fun
    bg = np.linspace(-0.2, 1.2, 281)
    lls = np.array([prof_b(x) for x in bg])
    th = lls.max() - 0.5 * stats.chi2.ppf(0.95, 1)
    sel = lls >= th
    print(f"    C = {math.exp(lC):.4f}, b = {b:.4f}, 95% CI on b = "
          f"[{bg[sel].min():.3f}, {bg[sel].max():.3f}]")
    d0 = 2 * (-r.fun - prof_b(0.0))
    d1 = 2 * (-r.fun - prof_b(1.0))
    print(f"    vs b = 0 (constant quantum, depth independent of floor): "
          f"D = {d0:.2f}, p = {stats.chi2.sf(max(d0,0),1):.3g}")
    print(f"    vs b = 1 (strict proportionality, fixed relative depth):  "
          f"D = {d1:.2f}, p = {stats.chi2.sf(max(d1,0),1):.3g}")

    # certified anchor, held OUT of the fit
    anchor_floor, anchor_depth = 352, 5
    mu_anchor = math.exp(lC) * anchor_floor ** b
    print(f"\n    certified anchor (floor {anchor_floor}, depth {anchor_depth}) is NOT in the fit:")
    print(f"      model predicts E[depth] = {mu_anchor:.2f}; "
          f"P(depth >= {anchor_depth}) = {stats.poisson.sf(anchor_depth-1, mu_anchor):.4f}")
    # integer decode of the deepest relative valleys
    print("\n  integer decode of the largest relative depths:")
    rel_all = dep / flo
    order = np.argsort(-rel_all)[:8]
    for i in order:
        g = math.gcd(int(dep[i]), int(flo[i]))
        print(f"    eps={ep[i]:.1e}  depth {dep[i]:>2d} / floor {flo[i]:>4d} = "
              f"{rel_all[i]:.4%}  = {dep[i]//g}/{flo[i]//g}  p* = {pst[i]:.4f}")

    # p* distribution
    # p* lives on the scan's own 16-point grid; histogramming it into uniform
    # bins would manufacture structure (some bins hold two grid points, some one).
    # Tabulate on the grid itself.
    good = ~np.isnan(pst)
    P_GRID = np.linspace(0.05, 1.0, 16)
    print(f"\n  p* (polarisation at the minimum) -- tabulated on the scan's own")
    print(f"  16-point grid, NOT uniform bins:  median {np.median(pst[good]):.4f}, "
          f"mean {pst[good].mean():.4f}, n={good.sum()}")
    cnt = collections.Counter(np.round(pst[good], 4))
    mx = max(cnt.values())
    pstar_tab = []
    for g in P_GRID:
        c = cnt.get(round(float(g), 4), 0)
        pstar_tab.append(dict(p=float(g), n=int(c)))
        print(f"    p* = {g:.4f} : {c:>5d} {'#'*int(58*c/mx)}")
    stray = sum(v for k_, v in cnt.items() if not np.any(np.isclose(k_, P_GRID, atol=1e-4)))
    print(f"    (off-grid p* values: {stray})")
    # does p* drift with eps?
    print("\n  median p* by eps:")
    for e in sorted(set(ep), reverse=True):
        m = (ep == e) & good
        if m.sum():
            print(f"    eps={e:.1e}: median p* = {np.median(pst[m]):.4f}  "
                  f"mean = {pst[m].mean():.4f}  n={m.sum()}")

    # ----------------------------------------------------------- dump
    out = dict(snapshot=snap, rates=rows,
               plateau=dict(valleys=int(kk.sum()), trials=int(nn.sum()), rate=pooled,
                            lo=plateau_lo, hi=plateau_hi, chi2=chi2, df=len(plate) - 1),
               fits={k_: v_ for k_, v_ in fits.items()},
               beta_profile=dict(best=float(prof[imax, 0]), lo=b_lo, hi=b_hi),
               tail=dict(B=float(fits["gauss+tail"]["params"][2]), lo=B_lo, hi=B_hi,
                         dlogL=float(Bll.max() - prof_B(0.0))),
               lrt=lrt, xval=xval, max_pull=float(max(abs(np.array(pulls)))),
               candidate=dict(loglik=float(cand_ll),
                              daic=float((-2 * cand_ll) - fits[best_name]["aic"]),
                              daic_vs_gauss=float((-2 * cand_ll) - fits["gauss"]["aic"])),
               best_model=best_name,
               depth=dict(hist={int(k_): int(v_) for k_, v_ in collections.Counter(dep).items()},
                          by_eps=depth_by_eps, C=math.exp(lC), b=float(b),
                          b_lo=float(bg[sel].min()), b_hi=float(bg[sel].max())),
               suppression={f"{k_:.1e}": v_ for k_, v_ in supp.items()},
               pstar=dict(table=pstar_tab, median=float(np.median(pst[good])),
                          mean=float(pst[good].mean()), n=int(good.sum())),
               anchor=dict(floor=anchor_floor, depth=anchor_depth,
                           model_mean=float(mu_anchor),
                           p_ge=float(stats.poisson.sf(anchor_depth-1, mu_anchor))),
               rel_max_decode=[dict(eps=float(ep[i]), depth=int(dep[i]), floor=int(flo[i]),
                                    rel=float(rel_all[i]), p_star=float(pst[i]))
                               for i in order])
    with open(os.path.join(HERE, "closeout_results.json"), "w") as f:
        json.dump(out, f, indent=1, default=float)
    print(f"\n  wrote {os.path.join(HERE,'closeout_results.json')}")


if __name__ == "__main__":
    main()


==> anc/thermal/counterexamples.json <==
[
 {
  "th": 0.8283770195682154,
  "ph": 0.028147825398348352,
  "k": 1.1863618725108922,
  "b": 0.015427219581568799,
  "p": 0.25,
  "floor": 352,
  "nEB": 350,
  "beta": -2,
  "A0_2": 0.9992079091497102,
  "Ap_2": 0.9992079102045857
 },
 {
  "th": 0.8283770195682154,
  "ph": 0.028147825398348352,
  "k": 1.1863618725108922,
  "b": 0.015427219581568799,
  "p": 0.5,
  "floor": 352,
  "nEB": 347,
  "beta": -5,
  "A0_2": 0.9992079091497102,
  "Ap_2": 0.9992079260753469
 },
 {
  "th": 0.8283770195682154,
  "ph": 0.028147825398348352,
  "k": 1.1863618725108922,
  "b": 0.015427219581568799,
  "p": 0.75,
  "floor": 352,
  "nEB": 351,
  "beta": -1,
  "A0_2": 0.9992079091497102,
  "Ap_2": 0.9992079952396274
 },
 {
  "th": 0.69036515357382,
  "ph": 0.07157691536150884,
  "k": 0.10397987447718182,
  "b": 0.07548143446878768,
  "p": 0.25,
  "floor": 67,
  "nEB": 66,
  "beta": -1,
  "A0_2": 0.9948854884595273,
  "Ap_2": 0.9948854890175391
 }
]

==> anc/thermal/feedback_model.py <==
"""
Paper III -- shared model.

Thermal-ancilla generalisation of the Paper I / II future-referential feedback loop.

The Paper I channel is already a collision model: a fresh ancilla |00> on the
(F,L) registers each round, system qubit M, one interaction unitary U.  The
thermal generalisation replaces |00><00| with tau(p) (x) tau(p), where

    tau_S(p) = (1 + p S)/2 ,     p = tanh(hbar omega / 2 k_B T)

so p = 1 is T = 0 and p = 0 is T = infinity.

Register ordering throughout is (M, F, L) with M most significant.
All arithmetic here is float64 and EXPLORATORY.  Every number that enters a
manuscript must be recomputed under Arb ball arithmetic (python-flint).
"""
import numpy as np
from scipy.linalg import expm

I2 = np.eye(2, dtype=complex)
X  = np.array([[0, 1], [1, 0]], complex)
Y  = np.array([[0, -1j], [1j, 0]], complex)
Z  = np.diag([1, -1]).astype(complex)
P0 = np.diag([1, 0]).astype(complex)
P1 = np.diag([0, 1]).astype(complex)
SIG = [X, Y, Z]

# Paper I / II reference point
K0  = .4323098   * np.pi
B0  = .23903823  * np.pi
TH0 = .16345853  * np.pi
PH0 = .20061939  * np.pi


def ry(a):
    return expm(-1j * a * Y / 2)


# SWAP between M and L on the three-qubit space
SW = np.zeros((8, 8), complex)
for _m in range(2):
    for _f in range(2):
        for _l in range(2):
            SW[(_l * 2 + _f) * 2 + _m, (_m * 2 + _f) * 2 + _l] = 1


def ptr_FL(r):
    """Trace out F and L from a three-qubit operator, leaving M."""
    a = r.reshape(2, 2, 2, 2, 2, 2)
    return np.trace(np.trace(a, axis1=2, axis2=5), axis1=1, axis2=3)


def U(th=TH0, ph=PH0, k=K0, b=B0):
    """Interaction unitary of one feedback round."""
    UW = np.kron(P0, np.kron(ry(np.pi - 2 * th), I2)) \
       + np.kron(P1, np.kron(ry(2 * th), I2))            # M-controlled rotation of F
    Uw = expm(-1j * k / 2 * np.kron(I2, np.kron(Z, Y)))  # F-L coupling
    Uf = np.cos(ph) * np.eye(8) - 1j * np.sin(ph) * SW   # partial SWAP  M <-> L
    return np.kron(ry(b), np.kron(I2, I2)) @ Uf @ Uw @ UW


def tau(p, axis=None):
    """Thermal qubit at polarisation p.  axis=None -> z; else a unit 3-vector."""
    S = Z if axis is None else sum(axis[i] * SIG[i] for i in range(3))
    return (I2 + p * S) / 2


def bloch_pair(pF, pL, axis=None, **kw):
    """Bloch affine parameters (A, c) of the single-round thermal channel."""
    u = U(**kw)
    anc = np.kron(tau(pF, axis), tau(pL, axis))
    Phi = lambda rho: ptr_FL(u @ np.kron(rho, anc) @ u.conj().T)
    c = np.array([np.real(np.trace(SIG[i] @ Phi(I2 / 2))) for i in range(3)])
    A = np.array([[0.5 * np.real(np.trace(SIG[i] @ Phi(SIG[j]))) for j in range(3)]
                  for i in range(3)])
    return A, c


def choi_from_bloch(A, c, n=1):
    """Choi matrix of Phi^n, built from the affine map  Phi:(t,v) -> (t, t c + A v)."""
    An = np.linalg.matrix_power(A, n)
    cn = np.zeros(3)
    for k in range(n):
        cn = cn + np.linalg.matrix_power(A, k) @ c

    def Phin(M):
        t = np.trace(M) / 2
        v = np.array([np.trace(SIG[i] @ M) / 2 for i in range(3)])
        w = t * cn + An @ v
        return t * I2 + sum(w[i] * SIG[i] for i in range(3))

    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex); E[i, j] = 1
            J += np.kron(E, Phin(E)) / 2
    return J


def lmin_PT(A, c, n=1):
    """Minimum eigenvalue of the Choi matrix of Phi^n under partial transpose on R."""
    J = choi_from_bloch(A, c, n)
    H = J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)
    return np.linalg.eigvalsh(H)[0]


def n_EB(A, c, nmax=400):
    """Entanglement-breaking index by linear scan.  For qubits PPT <=> separable."""
    for n in range(1, nmax + 1):
        if lmin_PT(A, c, n) >= 0:
            return n
    return None


def n_EB_fast(A, c, cap=2_000_000):
    """Index by doubling then bisection -- required in the weak-coupling regime."""
    if lmin_PT(A, c, 1) >= 0:
        return 1
    n = 1
    while n < cap:
        n *= 2
        if lmin_PT(A, c, n) >= 0:
            break
    else:
        return None
    lo, hi = n // 2, n
    while hi - lo > 1:
        mid = (lo + hi) // 2
        if lmin_PT(A, c, mid) >= 0:
            hi = mid
        else:
            lo = mid
    return hi


def coupling_params(g):
    """One-parameter coupling family.  g=0 fully decoupled, g=1 the reference point."""
    return dict(th=np.pi / 4 + g * (TH0 - np.pi / 4), ph=g * PH0, k=g * K0, b=B0)


==> anc/thermal/floor_measure.py <==
#!/usr/bin/env python3
"""
Exact / high-precision floor statistics under the paper's own sampling law.

The 46.7% figure in 02_Results and 04_Theory is a proportion over 150 sampled
circuits (standard error 4.07%).  Theorem A turns it into a measure:

    floor = 1  <=>  ||A_0||_* = cos^2(phi) (1 + 2|sin 2theta|) <= 1
               <=>  phi >= phi*(theta) := arccos( (1 + 2 sin 2theta)^{-1/2} )

on the sampling support theta, phi ~ U(0.02*pi, 0.48*pi), where sin 2theta > 0
throughout and phi*(theta) lies strictly inside the phi range, so

    P[floor = 1] = ( (hi-lo)*hi - Int_lo^hi phi*(theta) dtheta ) / (hi-lo)^2 .

The rest of the distribution also depends on beta, so it is evaluated by
large-sample Monte Carlo on the CLOSED FORM for ||A_0^n||_* -- exact per sample,
with only the sampling error left, driven to ~1e-4 by 10^7 draws.

Numerics note: the powers are taken of mu_pm = a * lambda_pm rather than of
lambda_pm, so every quantity decays (|mu| <= ||A_0||_2 < 1) and nothing overflows
at the large floors this measure reaches (bounded by ln3 / -ln cos^2(0.02 pi) = 278).
"""
import numpy as np

LO, HI = 0.02 * np.pi, 0.48 * np.pi


def nuc_pow(a, d, b, n):
    """||A_0^n||_* by the closed form of Theorem A, vectorised over samples."""
    n = np.broadcast_to(np.asarray(n), a.shape)
    M_tr = a * (1 + d) * np.cos(b)
    M_det = a * a * d
    M_F2 = a * a * (1 + d * d)
    disc = M_tr * M_tr - 4 * M_det
    sq = np.sqrt(np.abs(disc))
    real = disc >= 0
    mp_ = np.where(real, (M_tr + sq) / 2, M_tr / 2)          # real branch
    mm_ = np.where(real, (M_tr - sq) / 2, M_tr / 2)
    P = np.empty_like(a)
    Q = np.empty_like(a)
    # real, distinct
    r = real & (np.abs(mp_ - mm_) > 1e-13)
    P[r] = (mp_[r] ** n[r] - mm_[r] ** n[r]) / (mp_[r] - mm_[r])
    Q[r] = -M_det[r] * ((mp_[r] ** (n[r] - 1) - mm_[r] ** (n[r] - 1)) / (mp_[r] - mm_[r]))
    # real, degenerate
    g = real & ~r
    P[g] = n[g] * mp_[g] ** (n[g] - 1)
    Q[g] = (1 - n[g]) * mp_[g] ** n[g]
    # complex pair: mu = rho e^{i psi}, P_n = rho^{n-1} sin(n psi)/sin(psi)
    cx = ~real
    if cx.any():
        rho = np.sqrt(M_det[cx])
        psi = np.arccos(np.clip(M_tr[cx] / (2 * rho), -1, 1))
        s = np.sin(psi)
        s = np.where(np.abs(s) < 1e-15, 1e-15, s)
        P[cx] = rho ** (n[cx] - 1) * np.sin(n[cx] * psi) / s
        Q[cx] = -M_det[cx] * (rho ** (n[cx] - 2) * np.sin((n[cx] - 1) * psi) / s)
    F2 = P * P * M_F2 + 2 * P * Q * M_tr + 2 * Q * Q
    return (a * np.abs(d)) ** n + np.sqrt(np.maximum(F2 + 2 * np.abs(M_det) ** n, 0.0))


def floors(a, d, b, cap=4096):
    """Vectorised min{ n : ||A_0^n||_* <= 1 }.  n is passed as an ARRAY, so the
    doubling and the bisection each cost one pass over the whole sample."""
    n = np.ones(a.shape, dtype=np.int64)
    lo = np.zeros(a.shape, dtype=np.int64)
    hi = np.zeros(a.shape, dtype=np.int64)
    live = np.ones(a.shape, dtype=bool)
    while live.any():
        ok = nuc_pow(a, d, b, n) <= 1
        found = live & ok
        hi[found] = n[found]
        lo[found] = np.maximum(n[found] // 2, 0)
        live &= ~ok
        n = np.where(live, n * 2, n)
        if n.max() > cap:
            raise RuntimeError("floor exceeded cap")
    lo = np.maximum(lo, 1)
    while (hi - lo > 1).any():
        mid = np.where(hi - lo > 1, (lo + hi) // 2, hi)
        ok = nuc_pow(a, d, b, mid) <= 1
        upd = hi - lo > 1
        hi = np.where(upd & ok, mid, hi)
        lo = np.where(upd & ~ok, mid, lo)
    return hi


def sample(n_samples, seed):
    rng = np.random.default_rng(seed)
    th = rng.uniform(LO, HI, n_samples)
    ph = rng.uniform(LO, HI, n_samples)
    be = rng.uniform(LO, HI, n_samples)
    return np.cos(ph) ** 2, np.sin(2 * th), be


==> anc/thermal/profile_valleys.py <==
#!/usr/bin/env python3
"""
Full n_EB(p) profile for every recorded valley circuit.

WHY THIS EXISTS.  The scan records a single `p_star`: the first grid point that
attained the minimum index, because its update test is a strict `<` and it walks
P_GRID in ascending order.  Whenever the minimum is attained on a plateau of
several p values, the recorded p_star is therefore the SMALLEST of them -- the
raw p_star distribution is a lower envelope, not the argmin distribution.  Any
statement about "where in temperature the valley sits" read off the raw column
would be biased downward by construction.

This script recomputes n_EB(Phi_p) on the full grid for every valley circuit and
reports the complete argmin set, so the location and width of the dip are
measured rather than inferred.

GATE.  Before any profile statistic is reported the script must reproduce, for
EVERY row, the scan's own `floor` and `min_neb`.  If a single row disagrees the
script aborts and prints the disagreements: a faster index routine that does not
reproduce the slow one is a different measurement, not the same one faster.

Usage:  python3 profile_valleys.py valleys_run2.csv valleys_partial.csv
"""
import csv, json, os, sys, math
import numpy as np
import multiprocessing as mp

for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS",
           "VECLIB_MAXIMUM_THREADS", "NUMEXPR_NUM_THREADS"):
    os.environ.setdefault(_v, "1")

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from feedback_model import U, ptr_FL, SIG, I2, Z          # noqa: E402

P_GRID = np.linspace(0.05, 1.0, 16)        # identical to valley_scan.py
INDEX_CAP = 2_000_000


# ---------------------------------------------------------------- fast index
def pair_from_u(u, ud, p):
    tau = (I2 + p * Z) / 2
    anc = np.kron(tau, tau)
    Phi = lambda r: ptr_FL(u @ np.kron(r, anc) @ ud)
    c = np.array([np.real(np.trace(SIG[i] @ Phi(I2 / 2))) for i in range(3)])
    A = np.array([[0.5 * np.real(np.trace(SIG[i] @ Phi(SIG[j]))) for j in range(3)]
                  for i in range(3)])
    return A, c


# The partial-transposed Choi matrix H is an AFFINE function of (A_n, c_n):
#   H(A,c) = H0 + sum_i c_i * Hc[i] + sum_ij A_ij * HA[i,j]
# so the 4x4 is assembled by one tensordot instead of a Python double loop.
# The basis is extracted from the reference implementation itself (below), which
# is what makes the two provably the same map rather than two similar ones.
def _pt_choi_ref(A, c):
    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex)
            E[i, j] = 1
            t = np.trace(E) / 2
            v = np.array([np.trace(SIG[k] @ E) / 2 for k in range(3)])
            w = t * c + A @ v
            M = t * I2 + w[0] * SIG[0] + w[1] * SIG[1] + w[2] * SIG[2]
            J += np.kron(E, M) / 2
    return J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)


_Z3 = np.zeros((3, 3))
_z3 = np.zeros(3)
H0 = _pt_choi_ref(_Z3, _z3)
HC = np.stack([_pt_choi_ref(_Z3, np.eye(3)[i]) - H0 for i in range(3)])
HA = np.stack([np.stack([_pt_choi_ref(np.eye(3)[:, None, i] * np.eye(3)[None, :, j]
                                      if False else
                                      np.outer(np.eye(3)[i], np.eye(3)[j]), _z3) - H0
                         for j in range(3)]) for i in range(3)])


def lmin_PT_fast(A, c, n, inv):
    """Same quantity as feedback_model.lmin_PT, with c_n in closed form.

    c_n = sum_{k<n} A^k c = (1-A)^{-1} (1-A^n) c, valid because A is strictly
    contractive here (checked by the caller via the inverse it passes in).
    """
    An = np.linalg.matrix_power(A, n)
    cn = inv @ ((np.eye(3) - An) @ c)
    H = H0 + np.tensordot(cn, HC, axes=(0, 0)) + np.tensordot(An, HA, axes=([0, 1], [0, 1]))
    return np.linalg.eigvalsh(H)[0]


def n_EB_of(A, c, cap=INDEX_CAP):
    if np.linalg.norm(A, 2) >= 1 - 1e-10:
        return None
    inv = np.linalg.inv(np.eye(3) - A)
    if lmin_PT_fast(A, c, 1, inv) >= 0:
        return 1
    n = 1
    while n < cap:
        n *= 2
        if lmin_PT_fast(A, c, n, inv) >= 0:
            break
    else:
        return None
    lo, hi = n // 2, n
    while hi - lo > 1:
        mid = (lo + hi) // 2
        if lmin_PT_fast(A, c, mid, inv) >= 0:
            hi = mid
        else:
            lo = mid
    return hi


def profile(row):
    th = float(row["theta"]); ph = float(row["phi"])
    k = float(row["kappa"]); b = float(row["beta_ang"])
    u = U(th=th, ph=ph, k=k, b=b)
    ud = u.conj().T
    A0, c0 = pair_from_u(u, ud, 0.0)
    floor = n_EB_of(A0, c0)
    prof = []
    for p in P_GRID:
        Ap, cp = pair_from_u(u, ud, p)
        prof.append(n_EB_of(Ap, cp))
    return dict(eps=float(row["eps"]), floor=floor, prof=prof,
                scan_floor=int(row["floor"]), scan_min=int(row["min_neb"]),
                scan_pstar=float(row["p_star"]) if row["p_star"] else None)


def main():
    paths = sys.argv[1:] or ["valleys_run2.csv", "valleys_partial.csv"]
    rows = []
    for p in paths:
        with open(os.path.join(HERE, p) if not os.path.isabs(p) else p) as f:
            rows += list(csv.DictReader(f))
    print(f"profiling {len(rows)} valley circuits on {len(P_GRID)} p-values ...")

    with mp.Pool(max(1, mp.cpu_count() - 1)) as pool:
        out = pool.map(profile, rows, chunksize=16)

    # ---------------- GATE: must reproduce the scan exactly -----------------
    bad = []
    for r in out:
        mn = min([v for v in r["prof"] if v is not None] + [r["floor"]])
        if r["floor"] != r["scan_floor"] or mn != r["scan_min"]:
            bad.append(r)
    print(f"gate: {len(out)-len(bad)}/{len(out)} rows reproduce the scan's floor and min_neb")
    if bad:
        for r in bad[:10]:
            print("  MISMATCH", r["eps"], "floor", r["floor"], "vs", r["scan_floor"],
                  "min", min(v for v in r["prof"] if v is not None), "vs", r["scan_min"])
        sys.exit("ABORT: fast index does not reproduce the scan; no statistics reported")

    # ---------------- unbiased argmin ---------------------------------------
    recs = []
    for r in out:
        pr = np.array([np.nan if v is None else v for v in r["prof"]], float)
        mn = np.nanmin(pr)
        arg = P_GRID[np.where(pr == mn)[0]]
        below = P_GRID[np.where(pr < r["floor"])[0]]
        recs.append(dict(eps=r["eps"], floor=r["floor"], depth=int(r["floor"] - mn),
                         argmin_lo=float(arg.min()), argmin_hi=float(arg.max()),
                         n_argmin=int(len(arg)),
                         scan_pstar=r["scan_pstar"],
                         below_lo=float(below.min()) if len(below) else float("nan"),
                         below_hi=float(below.max()) if len(below) else float("nan"),
                         n_below=int(len(below)),
                         contiguous=bool(len(below) == 0 or
                                         (np.where(pr < r["floor"])[0].max()
                                          - np.where(pr < r["floor"])[0].min() + 1) == len(below)),
                         at_p1=(None if np.isnan(pr[-1]) else int(pr[-1])),
                         prof=[None if v is None else int(v) for v in r["prof"]]))

    n = len(recs)
    ties = sum(1 for r in recs if r["n_argmin"] > 1)
    print(f"\nargmin plateaus: {ties}/{n} rows ({ties/n:.1%}) have >1 grid point at the minimum")
    print("  => the scan's p_star column is biased low on exactly those rows")

    lo = np.array([r["argmin_lo"] for r in recs])
    hi = np.array([r["argmin_hi"] for r in recs])
    mid = 0.5 * (lo + hi)
    sp = np.array([r["scan_pstar"] for r in recs], float)
    print(f"\n  scan p_star           median {np.median(sp):.4f}  mean {sp.mean():.4f}")
    print(f"  argmin LOWER edge     median {np.median(lo):.4f}  mean {lo.mean():.4f}")
    print(f"  argmin UPPER edge     median {np.median(hi):.4f}  mean {hi.mean():.4f}")
    print(f"  argmin midpoint       median {np.median(mid):.4f}  mean {mid.mean():.4f}")
    print(f"  p_star == argmin lower edge on {np.mean(np.isclose(sp, lo)):.1%} of rows")

    print("\n  distribution of the argmin interval, on the scan's own grid:")
    for g in P_GRID:
        c_lo = int(np.sum(np.isclose(lo, g)))
        c_in = int(np.sum((lo <= g + 1e-9) & (hi >= g - 1e-9)))
        print(f"    p = {g:.4f} : lower-edge {c_lo:>5d}   inside-argmin {c_in:>5d}")

    below = np.array([r["n_below"] for r in recs])
    contig = sum(1 for r in recs if r["contiguous"])
    print(f"\n  width of the sub-floor region (grid points with n_EB < floor):")
    for w in range(0, int(below.max()) + 1):
        c = int(np.sum(below == w))
        if c:
            print(f"    {w:>2d} points : {c:>5d} ({c/n:6.2%})")
    print(f"  contiguous in p: {contig}/{n} ({contig/n:.2%})")

    at1 = np.array([r["at_p1"] for r in recs], float)
    fl = np.array([r["floor"] for r in recs], float)
    print(f"\n  at p = 1 (T = 0): n_EB < floor on {int(np.sum(at1 < fl))}/{n} rows "
          f"({np.mean(at1 < fl):.3%});  n_EB > floor on {int(np.sum(at1 > fl))} rows")

    print("\n  argmin midpoint by eps:")
    ep = np.array([r["eps"] for r in recs])
    for e in sorted(set(ep), reverse=True):
        m = ep == e
        print(f"    eps={e:.1e}: midpoint median {np.median(mid[m]):.4f}   "
              f"lower-edge median {np.median(lo[m]):.4f}   "
              f"upper-edge median {np.median(hi[m]):.4f}   n={m.sum()}")

    with open(os.path.join(HERE, "valley_profiles.json"), "w") as f:
        json.dump(dict(p_grid=P_GRID.tolist(), n=n, ties=ties, records=recs), f)
    print(f"\n  wrote {os.path.join(HERE,'valley_profiles.json')}")


if __name__ == "__main__":
    main()


==> anc/thermal/render.py <==
#!/usr/bin/env python3
"""
Render a markdown template against the close-out results, so that no number in a
manuscript section is ever hand-typed.

    python3 render.py template.md out.md

Every numeric slot in the template is written as {{key}}.  Keys are resolved from
closeout_results.json and valley_profiles.json via `numbers()` below.  The render
ABORTS if any placeholder is unresolved, and ABORTS if any {{ or }} survives into
the output -- a template with a typo'd key must fail loudly rather than ship a
literal "{{plateau_rate}}" into a paper.

The point is narrow and worth stating: prose is written by hand, numbers are not.
"""
import json, os, re, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))


def _pct(x, d=4):
    """Percent, LaTeX-safe.

    A bare "%" is a comment character in LaTeX and would silently swallow the
    rest of the line -- including a closing $$ -- so it is escaped here rather
    than left for the assembly step to discover.
    """
    return f"{x:.{d}%}".replace("%", r"\%")


def _sci(x, d=3):
    """LaTeX scientific notation: 3.288e-03 -> 3.288\times10^{-3}."""
    m, e = f"{x:.{d}e}".split("e")
    return rf"{m}\times10^{{{int(e)}}}"


def _tag(eps):
    """Collision-free key suffix for an eps value.

    %.0e is NOT safe here: 1.5e-3 and 2e-3 both render as "2e-03", so the two
    bins would silently overwrite each other's placeholders.  %g keeps every
    significant digit the grid actually uses.
    """
    return ("%g" % eps).replace(".", "p").replace("-", "m").replace("+", "")


def numbers(src=HERE):
    R = json.load(open(os.path.join(src, "closeout_results.json")))
    P = json.load(open(os.path.join(src, "valley_profiles.json")))
    n = {}

    # ---- snapshot -------------------------------------------------------
    for line in R["snapshot"].strip().splitlines():
        if "=" in line and not line.startswith(("7", "c", "f", "d")):
            k, v = line.split("=", 1)
            n["snap_" + k.replace(".", "_")] = v.strip()

    # ---- rates ----------------------------------------------------------
    rows = R["rates"]
    n["n_bins"] = len(rows)
    n["total_trials"] = f"{sum(r['trials'] for r in rows):,}"
    n["total_valleys"] = f"{sum(r['valleys'] for r in rows):,}"
    for r in rows:
        tag = _tag(r["eps"])
        for k in ("trials_", "valleys_", "rate_", "lo_", "hi_"):
            assert k + tag not in n, f"eps tag collision on {k}{tag}"
        n[f"trials_{tag}"] = f"{r['trials']:,}"
        n[f"valleys_{tag}"] = str(r["valleys"])
        n[f"rate_{tag}"] = _pct(r["rate"])
        n[f"lo_{tag}"] = _pct(r["lo"])
        n[f"hi_{tag}"] = _pct(r["hi"])

    pl = R["plateau"]
    n["plateau_rate"] = _pct(pl["rate"])
    n["plateau_lo"] = _pct(pl["lo"])
    n["plateau_hi"] = _pct(pl["hi"])
    n["plateau_valleys"] = f"{pl['valleys']:,}"
    n["plateau_trials"] = f"{pl['trials']:,}"
    n["plateau_chi2"] = f"{pl['chi2']:.2f}"
    n["plateau_df"] = str(pl["df"])

    # ---- cutoff law -----------------------------------------------------
    F = R["fits"]
    best = R["best_model"]
    n["best_model"] = best
    n["gauss_A"] = _pct(F["gauss"]["params"][0])
    n["gauss_eps0"] = _sci(F["gauss"]["params"][1])
    n["stretched_A"] = _pct(F["stretched"]["params"][0])
    n["stretched_eps0"] = _sci(F["stretched"]["params"][1])
    n["stretched_beta"] = f"{F['stretched']['params'][2]:.3f}"
    for m in ("gauss", "stretched", "exp", "power", "flat"):
        n[f"aic_{m}"] = f"{F[m]['aic']:.2f}"
        n[f"daic_{m}"] = f"{F[m]['aic'] - F[best]['aic']:+.2f}"
        n[f"daicabs_{m}"] = f"{abs(F[m]['aic'] - F[best]['aic']):.0f}"
        n[f"logL_{m}"] = f"{F[m]['loglik']:.3f}"
    b = R["beta_profile"]
    n["beta"] = f"{b['best']:.2f}"
    n["beta_lo"] = f"{b['lo']:.2f}"
    n["beta_hi"] = f"{b['hi']:.2f}"
    e0 = F["gauss"]["params"][1]
    n["halfmax"] = _sci(e0 * np.log(2) ** 0.5)

    # ---- suppression ----------------------------------------------------
    for k, v in R["suppression"].items():
        tag = "supp_" + _tag(float(k))
        if "factor" in v:
            n[tag] = f"{v['factor']:.0f}"
            n[tag + "_lo"] = f"{v['factor_lo']:.0f}"
            n[tag + "_hi"] = f"{v['factor_hi']:.0f}"
        else:
            n[tag + "_bound"] = f"{v['factor_lower']:.0f}"

    # ---- depth ----------------------------------------------------------
    D = R["depth"]
    tot = sum(D["hist"].values())
    n["depth_n"] = f"{tot:,}"
    for k, v in sorted(D["hist"].items(), key=lambda kv: int(kv[0])):
        n[f"depth{k}_n"] = f"{v:,}"
        n[f"depth{k}_pct"] = f"{v/tot:.2%}"
    n["depth_max"] = str(max(int(k) for k in D["hist"]))
    n["glm_C"] = f"{D['C']:.4f}"
    n["glm_b"] = f"{D['b']:.3f}"
    n["glm_b_lo"] = f"{D['b_lo']:.3f}"
    n["glm_b_hi"] = f"{D['b_hi']:.3f}"
    A = R["anchor"]
    n["anchor_floor"] = str(A["floor"])
    n["anchor_depth"] = str(A["depth"])
    n["anchor_model_mean"] = f"{A['model_mean']:.2f}"
    n["anchor_p_ge"] = f"{A['p_ge']:.3f}"
    n["rel_max_decode"] = ", ".join(f"{d['depth']}/{d['floor']}"
                                    for d in R["rel_max_decode"][:8])

    # ---- two-component fit, LRTs, cross-validation -----------------------
    T = R["tail"]
    n["tail_A"] = _pct(F["gauss+tail"]["params"][0])
    n["tail_eps0"] = _sci(F["gauss+tail"]["params"][1])
    n["tail_B"] = _sci(T["B"], 1)
    n["tail_B_lo"] = _sci(T["lo"], 1)
    n["tail_B_hi"] = _sci(T["hi"], 1)
    n["tail_dlogL"] = f"{T['dlogL']:.1f}"
    n["aic_gauss+tail"] = f"{F['gauss+tail']['aic']:.2f}"
    n["daic_gauss+tail"] = f"{F['gauss+tail']['aic'] - F[best]['aic']:+.2f}"
    n["logL_gauss+tail"] = f"{F['gauss+tail']['loglik']:.3f}"
    L = R["lrt"]
    n["lrt_gauss_D"] = f"{L['gauss']['D']:.3f}"
    n["lrt_gauss_p"] = f"{L['gauss']['p']:.2f}"
    n["lrt_exp_D"] = f"{L['exp']['D']:.1f}"
    n["lrt_tail_D"] = f"{L['tail']['D']:.2f}"
    X = R["xval"]
    n["xval_eps"] = f"{X['eps']:.1e}"
    n["xval_run2"] = f"{X['run2_k']:,}/{X['run2_n']:,}"
    n["xval_run2_rate"] = _pct(X["run2_k"] / X["run2_n"])
    n["xval_run1"] = f"{X['run1_k']:,}/{X['run1_n']:,}"
    n["xval_run1_rate"] = _pct(X["run1_k"] / X["run1_n"])
    n["xval_z"] = f"{X['z']:+.2f}"
    n["xval_p"] = f"{X['p']:.2f}"
    n["max_pull"] = f"{R['max_pull']:.2f}"
    n["cand_daic"] = f"{R['candidate']['daic']:+.1f}"
    n["cand_daic_vs_gauss"] = f"{R['candidate']['daic_vs_gauss']:+.1f}"

    # ---- floor measure (Theorem A + the paper's own sampling law) ---------
    fm_path = os.path.join(src, "floor_measure.json")
    if os.path.exists(fm_path):
        FM = {int(k): v for k, v in json.load(open(fm_path)).items()}
        tot_fm = sum(FM.values())
        n["fm_samples"] = f"{tot_fm:,}"
        n["fm_exact_floor1"] = "0.464270582045028"
        n["fm_floor1_pct"] = f"{0.464270582045028:.4%}"
        for k in range(1, 11):
            n[f"fm_p{k}"] = f"{FM.get(k,0)/tot_fm:.5f}"
        for a_, b_, lbl in ((2,5,"2_5"),(6,9,"6_9"),(10,19,"10_19"),
                            (20,49,"20_49"),(50,99,"50_99"),(100,10**9,"100up")):
            n[f"fm_g{lbl}"] = f"{sum(v for kk,v in FM.items() if a_<=kk<=b_)/tot_fm:.5f}"
        vals = np.repeat(list(FM.keys()), list(FM.values()))
        n["fm_max"] = str(max(FM))
        n["fm_mean"] = f"{vals.mean():.3f}"
        n["fm_median"] = f"{np.median(vals):.0f}"
        n["fm_p90"] = f"{np.percentile(vals,90):.0f}"
        n["fm_p99"] = f"{np.percentile(vals,99):.0f}"

    # ---- p-profiles -----------------------------------------------------
    recs = P["records"]
    N = len(recs)
    lo = np.array([r["argmin_lo"] for r in recs])
    hi = np.array([r["argmin_hi"] for r in recs])
    mid = 0.5 * (lo + hi)
    w = np.array([r["n_below"] for r in recs])
    fl = np.array([r["floor"] for r in recs], float)
    a1 = np.array([r["at_p1"] for r in recs], float)
    grid = np.array(P["p_grid"])
    n["prof_n"] = f"{N:,}"
    n["prof_ties_pct"] = f"{P['ties']/N:.1%}"
    n["prof_pstar_med"] = f"{np.median([r['scan_pstar'] for r in recs]):.4f}"
    n["prof_lo_med"] = f"{np.median(lo):.4f}"
    n["prof_hi_med"] = f"{np.median(hi):.4f}"
    n["prof_mid_med"] = f"{np.median(mid):.4f}"
    n["prof_width_med"] = f"{np.median(w):.0f}"
    n["prof_width_dp"] = f"{np.median(w)*(grid[1]-grid[0]):.2f}"
    n["prof_width1_pct"] = f"{np.mean(w == 1):.2%}"
    n["prof_contig"] = f"{sum(1 for r in recs if r['contiguous']):,}"
    n["prof_contig_pct"] = f"{np.mean([r['contiguous'] for r in recs]):.2%}"
    n["prof_at_p1_below"] = f"{int(np.sum(a1 < fl)):,}"
    n["prof_at_p1_below_pct"] = f"{np.mean(a1 < fl):.1%}"
    n["prof_at_p1_above"] = f"{int(np.sum(a1 > fl)):,}"
    n["prof_at_p1_above_pct"] = f"{np.mean(a1 > fl):.1%}"
    n["prof_grid_pts"] = str(len(grid))
    n["prof_grid_step"] = f"{grid[1]-grid[0]:.4f}"
    n["prof_grid_step_pct"] = f"{(grid[1]-grid[0])*100:.1f}"
    ep = np.array([r["eps"] for r in recs])
    for e in sorted(set(ep), reverse=True):
        m = ep == e
        tag = _tag(e)
        assert f"prof_mid_{tag}" not in n, f"eps tag collision on prof_mid_{tag}"
        n[f"prof_mid_{tag}"] = f"{np.median(mid[m]):.3f}"
    return n


def render(template_path, out_path, src=HERE):
    n = numbers(src)
    txt = open(template_path).read()
    used, missing = set(), set()

    def sub(m):
        k = m.group(1).strip()
        if k in n:
            used.add(k)
            return str(n[k])
        missing.add(k)
        return m.group(0)

    out = re.sub(r"\{\{([^}]+)\}\}", sub, txt)
    if missing:
        print("UNRESOLVED PLACEHOLDERS:", ", ".join(sorted(missing)), file=sys.stderr)
        sys.exit(1)
    # NB: a naive search for "{{" or "}}" false-positives on LaTeX -- n_{\mathrm{EB}}
    # ends in "}}".  Re-run the placeholder pattern instead: only a surviving
    # {{key}} shape is a failure.
    leftover = re.findall(r"\{\{[^{}]+\}\}", out)
    if leftover:
        print("stray placeholders survived the render:", leftover, file=sys.stderr)
        sys.exit(1)
    open(out_path, "w").write(out)
    print(f"rendered {out_path}: {len(used)} placeholders resolved, 0 unresolved")
    return out


if __name__ == "__main__":
    if len(sys.argv) == 1:
        for k, v in sorted(numbers().items()):
            print(f"  {k:28s} {v}")
    else:
        render(sys.argv[1], sys.argv[2])


==> anc/thermal/strat/scan3_analyse.py <==
#!/usr/bin/env python3
"""
scan3 -- prospective test of the flat small-floor hypothesis.

WHAT IS BEING TESTED.  The close-out stratification (19 Aug) found that the
Gaussian cutoff in eps is a LARGE-floor phenomenon: restricted to floors 2..20
the valley rate in the published scan is flat across its whole eps range
(10/908,064 = 1.101e-5, LRT for eps-independence P = 0.237).  Two hypotheses
were registered BEFORE scan3 ran, in scan3_prereg.json:

  H_flat  : Pr[valley | floor in 2..20, eps] = 1.101e-5 [5.28e-06, 2.03e-05]
            at every eps, including eps far beyond the published range.
  H_gauss : the conditional rate follows the marginal Gaussian law
            0.0079 * exp(-(eps/3.290e-3)^2), i.e. < 1.4e-8 at eps = 0.012 and
            < 1e-40 at every larger eps -- zero valleys in the entire run.

They differ by eight or more orders of magnitude in every bin, so the test is
not a matter of power: a single valley at eps >= 0.032 refutes H_gauss.

GATES.  The script refuses to report unless
  G1  the journals are internally consistent: every chunk's kept count equals
      the floor-histogram mass in [2, FMAX], and tested == kept;
  G2  no chunk id appears twice across shards (a resumed shard must not have
      re-run a chunk that another shard already journalled);
  G3  the pre-registration file exists and its rate is recomputed here from the
      ORIGINAL tally rather than trusted.

Usage:  python3 scan3_analyse.py <dir-with-journal_*.tsv> [--fmax 20]
"""
import argparse, collections, csv, glob, json, os, sys
import numpy as np
from scipy import stats, optimize

HERE = os.path.dirname(os.path.abspath(__file__))


# ------------------------------------------------------------------ load new
def load_journals(d, fmax):
    chunks = {}
    dup = []
    for path in sorted(glob.glob(os.path.join(d, "journal_*.tsv"))):
        for ln in open(path):
            p = ln.rstrip("\n").split("\t")
            if len(p) != 7:
                continue
            eps, cid, m, kept, tested, hist, vj = p
            try:
                key = (float(eps), int(cid))
                rec = dict(draws=int(m), kept=int(kept), tested=int(tested),
                           hist={int(a): int(b) for a, b in
                                 (x.split(":") for x in hist.split(",") if x)},
                           valleys=([] if vj == "-" else json.loads(vj)),
                           src=os.path.basename(path))
            except (ValueError, json.JSONDecodeError):
                continue
            if key in chunks:
                dup.append((key, chunks[key]["src"], rec["src"]))
            chunks[key] = rec
    # G2
    assert not dup, f"G2 FAIL: {len(dup)} duplicated chunk ids, e.g. {dup[:3]}"
    # G1
    for (eps, cid), r in chunks.items():
        mass = sum(n for f, n in r["hist"].items() if 2 <= f <= fmax)
        assert mass == r["kept"], \
            f"G1 FAIL eps={eps} cid={cid}: hist mass {mass} != kept {r['kept']}"
        assert r["tested"] == r["kept"], \
            f"G1 FAIL eps={eps} cid={cid}: tested {r['tested']} != kept {r['kept']}"
    return chunks


# ------------------------------------------------------------- old-scan rate
def old_rate(fmax):
    RUN2 = ("valley_up.csv", "valley_up_partial.csv")
    allf = collections.defaultdict(collections.Counter)
    valf = collections.defaultdict(collections.Counter)
    for r in csv.reader(open(os.path.join(HERE, "tally.tsv")), delimiter="\t"):
        if r[0] == "F":
            _, fn, e, fl, na, nv = r
            if fn in RUN2:
                allf[float(e)][int(fl)] += int(na)
                valf[float(e)][int(fl)] += int(nv)
    k = sum(v for e in allf for f, v in valf[e].items() if 2 <= f <= fmax)
    n = sum(v for e in allf for f, v in allf[e].items() if 2 <= f <= fmax)
    return k, n, k / n


def ci(k, n):
    lo = stats.beta.ppf(0.025, k, n - k + 1) if k else 0.0
    hi = stats.beta.ppf(0.975, k + 1, n - k) if n else 1.0
    return float(lo), float(hi)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("dir")
    ap.add_argument("--fmax", type=int, default=20)
    a = ap.parse_args()

    ch = load_journals(a.dir, a.fmax)
    print(f"gates G1, G2 passed  ({len(ch)} chunks, no duplicates, "
          f"histograms consistent with kept counts)")

    pre = json.load(open(os.path.join(HERE, "scan3_prereg.json")))
    k_old, n_old, r_old = old_rate(a.fmax)
    assert abs(r_old - pre["prediction_flat_rate"]) < 1e-12, \
        f"G3 FAIL: prereg rate {pre['prediction_flat_rate']} != recomputed {r_old}"
    lo_old, hi_old = ci(k_old, n_old)
    print(f"gate G3 passed  (pre-registered H_flat rate {r_old:.4e} recomputed "
          f"from tally.tsv: {k_old}/{n_old:,})\n")

    EPS = sorted({e for e, _ in ch}, reverse=True)
    S = {e: dict(draws=0, kept=0, val=0, hist=collections.Counter(), rows=[]) for e in EPS}
    for (e, cid), r in ch.items():
        s = S[e]
        s["draws"] += r["draws"]; s["kept"] += r["kept"]; s["val"] += len(r["valleys"])
        s["hist"].update(r["hist"]); s["rows"].extend(r["valleys"])

    print("=" * 78)
    print("A.  CONDITIONAL VALLEY RATE IN THE STRATUM  floors 2..%d" % a.fmax)
    print("=" * 78)
    print(f"{'eps':>8}{'draws':>12}{'kept':>12}{'valleys':>9}{'rate':>12}"
          f"{'95% CI':>26}{'H_gauss exp':>13}")
    tot_k = tot_n = 0
    for e in EPS:
        s = S[e]
        r = s["val"] / s["kept"] if s["kept"] else 0.0
        lo, hi = ci(s["val"], s["kept"])
        g = pre["gauss_rate"].get(f"{e:g}", 0.0) * s["kept"]
        print(f"{e:>8g}{s['draws']:>12,}{s['kept']:>12,}{s['val']:>9}{r:>12.3e}"
              f"   [{lo:>9.3e},{hi:>10.3e}]{g:>13.2e}")
        tot_k += s["val"]; tot_n += s["kept"]
    rt = tot_k / tot_n if tot_n else 0.0
    lo, hi = ci(tot_k, tot_n)
    print(f"{'POOLED':>8}{'':>12}{tot_n:>12,}{tot_k:>9}{rt:>12.3e}"
          f"   [{lo:>9.3e},{hi:>10.3e}]")

    print("\n" + "=" * 78)
    print("B.  THE TWO PRE-REGISTERED HYPOTHESES")
    print("=" * 78)
    mu_g = sum(pre["gauss_rate"].get(f"{e:g}", 0.0) * S[e]["kept"] for e in EPS)
    mu_f = r_old * tot_n
    print(f"  H_gauss expects {mu_g:.3g} valleys in {tot_n:,} screened circuits.")
    if tot_k:
        print(f"    observed {tot_k}.  P(>= {tot_k} | H_gauss) = "
              f"{stats.poisson.sf(tot_k - 1, mu_g):.3g}   ->  H_gauss REFUTED")
    else:
        print(f"    observed 0.  Consistent with H_gauss; H_flat expected "
              f"{mu_f:.1f}, P(0 | H_flat) = {stats.poisson.pmf(0, mu_f):.3g}")
    print(f"\n  H_flat expects {mu_f:.1f} valleys (rate {r_old:.3e}).")
    # 2*min(...) is the standard two-sided Poisson P and can exceed 1 when the
    # observation sits on the mode; clamp, since a P-value is a probability.
    p2 = min(1.0, 2 * min(stats.poisson.cdf(tot_k, mu_f),
                          stats.poisson.sf(tot_k - 1, mu_f)))
    print(f"    observed {tot_k}.  two-sided Poisson P = {p2:.3g}")
    print(f"    exact binomial test of pooled rate vs {r_old:.3e}: "
          f"P = {stats.binomtest(tot_k, tot_n, r_old).pvalue:.3g}")

    print("\n" + "=" * 78)
    print("C.  IS THE RATE FLAT ACROSS THE NEW eps RANGE?")
    print("=" * 78)
    ks = np.array([S[e]["val"] for e in EPS], float)
    ns = np.array([S[e]["kept"] for e in EPS], float)
    m = ns > 0
    ks, ns = ks[m], ns[m]
    p0 = ks.sum() / ns.sum() if ns.sum() else 0.0
    if p0 > 0:
        L0 = float(np.sum(ks * np.log(p0) + (ns - ks) * np.log1p(-p0)))
        L1 = sum(float(ks[i] * np.log(ks[i] / ns[i]) +
                       (ns[i] - ks[i]) * np.log1p(-ks[i] / ns[i]))
                 if ks[i] > 0 else float((ns[i]) * np.log1p(-0.0))
                 for i in range(len(ks)))
        D = 2 * (L1 - L0); df = len(ks) - 1
        print(f"  LRT, constant rate vs free per bin: D = {D:.2f} on {df} df, "
              f"P = {stats.chi2.sf(D, df):.4f}")
        print("  (large P = flat, as H_flat predicts)")

    print("\n" + "=" * 78)
    print("D.  FLOOR SELECTION WITHIN THE STRATUM")
    print("=" * 78)
    print(f"{'eps':>8}{'kept med floor':>16}{'valley floors':>32}")
    for e in EPS:
        s = S[e]
        vals = np.repeat(sorted(s["hist"]), [s["hist"][f] for f in sorted(s["hist"])])
        vals = vals[(vals >= 2) & (vals <= a.fmax)]
        vf = sorted(r["floor"] for r in s["rows"])
        print(f"{e:>8g}{np.median(vals) if len(vals) else 0:>16.0f}"
              f"{str(vf)[:32]:>32}")

    if tot_k:
        print("\n" + "=" * 78)
        print("E.  THE NEW VALLEYS")
        print("=" * 78)
        print(f"{'eps':>8}{'floor':>7}{'min':>6}{'depth':>7}{'p*':>8}"
              f"{'window':>18}")
        for e in EPS:
            for r in sorted(S[e]["rows"], key=lambda x: x["floor"]):
                print(f"{e:>8g}{r['floor']:>7}{r['min_neb']:>6}{r['depth']:>7}"
                      f"{r['p_star']:>8.3f}"
                      f"   [{r['win_lo']:.3f}, {r['win_hi']:.3f}]")
        dep = [r["depth"] for e in EPS for r in S[e]["rows"]]
        print(f"\n  depth: {collections.Counter(dep)}   "
              f"max relative depth {max((r['depth']/r['floor'] for e in EPS for r in S[e]['rows']), default=0):.3f}")

    json.dump(dict(eps={f"{e:g}": dict(draws=S[e]["draws"], kept=S[e]["kept"],
                                       valleys=S[e]["val"]) for e in EPS},
                   pooled=dict(k=tot_k, n=tot_n, rate=rt, ci=[lo, hi]),
                   h_flat_expected=mu_f, h_gauss_expected=mu_g,
                   prereg_rate=r_old, n_chunks=len(ch)),
              open(os.path.join(a.dir, "scan3_analysis.json"), "w"), indent=2)


if __name__ == "__main__":
    main()


==> anc/thermal/strat/valley_scan_smallfloor_v2.py <==
#!/usr/bin/env python3
"""
Paper III -- stratified valley scan: SMALL-FLOOR circuits at LARGE epsilon.

WHY THIS RUN EXISTS.  The close-out stratification (stratify.py, 19 Aug 2026)
showed that the Gaussian suppression of the valley rate in eps = sin^2(phi) is
a large-floor phenomenon: within floors <= 20 the rate is flat in eps
(~2.3e-5, LRT P = 0.29-0.57 for every cut C = 6..20), and the single valley
observed at eps = 2e-2 was predicted out-of-sample from that stratum to within
its interval.  This run tests the prediction PROSPECTIVELY: it measures the
conditional rate  Pr[valley | floor <= FMAX, eps]  at eps values AT AND BEYOND
2e-2, where the unstratified scan collected one event in 673,199 trials.

WHY IT IS CHEAP.  Theorem 3.2 (normal form) gives the floor in closed form:
||A_0^n||_* = (a|d|)^n + sqrt(||M^n||_F^2 + 2|det M^n|) with a = cos^2 phi,
d = sin 2theta, M = a Rot(beta) diag(d,1) -- kappa is absent.  So every draw's
floor costs microseconds (vectorised), and the expensive Choi machinery runs
only for the floor <= FMAX stratum.  At eps >= 2e-2 the floors are small, so
even the full 16-point profile of a kept circuit is a handful of 4x4 eigs.

SAMPLING LAW -- identical to the published scan (manuscript Sec. "scan"):
    theta ~ pi * (1/4 + N(0, 0.05^2)),   kappa, beta ~ U(0, pi/2),
    phi fixed per bin by eps = sin^2 phi  (exact slice, by Theorem 3.2).
Valley criterion identical: Phi_p^(floor-1) is PPT for at least one p on
P_GRID = linspace(0.05, 1, 16); full index profile then recomputed exactly.

GATES (the script refuses to scan until all pass):
  G1  embedded closed-form unitaries are unitary to 1e-12 (5 random points);
  G2  the known eps = 2e-2 valley (theta = 1.17094..., floor 8, min 7,
      window containing p = 0.113) is reproduced end to end;
  G3  in the first chunk of every eps, the closed-form floor is recomputed
      through the Choi route for up to 50 kept AND 20 rejected circuits and
      must agree exactly -- a prescreen that disagrees with the definition
      is a different measurement, not a faster one.

CONCURRENCY -- v2.  There is NO multiprocessing here.  v1 used mp.Pool and lost
18 chunks to BrokenPipeError when workers were killed under memory pressure:
Pool does not re-run a task whose worker died mid-put, so imap_unordered would
have hung forever at the end of the run.  v2 replaces IPC with SHARDING: N
independent single-process instances, shard i taking every chunk with
chunk_id % N == i, each appending to its own journal.  Nothing is shared, so
nothing can break; if one shard dies its supervisor restarts it and --resume
skips the chunks it already finished.  Chunk seeds are derived from
SeedSequence([seed, eps, chunk_id]) alone, so a chunk's content does not depend
on which shard ran it or when.

OUTPUT (append-only journal; derived files built by --report):
  journal_<shard>.tsv   one atomic line per COMPLETED chunk:
                        eps  chunk_id  draws  kept  tested  floorhist  valleys_json
                        The valleys live in the same line as the counts, so a
                        crash can never leave a valley recorded without its
                        denominator or vice versa.
  --report renders:
  smallfloor_tally.tsv    T <eps> <draws> <kept> <tested> <valleys>
                          F <eps> <floor> <n_all>        (full floor tally, all draws)
  smallfloor_valleys.csv  eps,theta,phi,kappa,beta_ang,floor,p_star,min_neb,
                          depth,win_lo,win_hi            (one row per valley)
  progress to stdout (nohup redirects it).

All arithmetic is float64 and EXPLORATORY.  Any number destined for a
manuscript must be recomputed under Arb ball arithmetic.
"""
import argparse, csv, glob, hashlib, json, os, sys, time
import numpy as np

for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS",
           "VECLIB_MAXIMUM_THREADS", "NUMEXPR_NUM_THREADS"):
    os.environ[_v] = "1"

# ---------------------------------------------------------------- model
I2 = np.eye(2, dtype=complex)
X = np.array([[0, 1], [1, 0]], complex)
Y = np.array([[0, -1j], [1j, 0]], complex)
Z = np.diag([1, -1]).astype(complex)
P0 = np.diag([1, 0]).astype(complex)
P1 = np.diag([0, 1]).astype(complex)
SIG = [X, Y, Z]

SW = np.zeros((8, 8), complex)           # SWAP of M and L, ordering (M,F,L)
for _m in range(2):
    for _f in range(2):
        for _l in range(2):
            SW[(_l * 2 + _f) * 2 + _m, (_m * 2 + _f) * 2 + _l] = 1

ZY = np.kron(I2, np.kron(Z, Y))          # (Z on F) x (Y on L)
I8 = np.eye(8, dtype=complex)


def ry(a):
    # exp(-i a Y/2), written closed-form so the script has NO scipy dependency
    c, s = np.cos(a / 2), np.sin(a / 2)
    return np.array([[c, -s], [s, c]], complex)


def U(th, ph, k, b):
    UW = np.kron(P0, np.kron(ry(np.pi - 2 * th), I2)) \
       + np.kron(P1, np.kron(ry(2 * th), I2))
    Uw = np.cos(k / 2) * I8 - 1j * np.sin(k / 2) * ZY    # (ZY)^2 = 1 -> exact
    Uf = np.cos(ph) * I8 - 1j * np.sin(ph) * SW          # SW^2 = 1  -> exact
    return np.kron(ry(b), np.kron(I2, I2)) @ Uf @ Uw @ UW


def ptr_FL(r):
    a = r.reshape(2, 2, 2, 2, 2, 2)
    return np.trace(np.trace(a, axis1=2, axis2=5), axis1=1, axis2=3)


def pair_from_u(u, ud, p):
    tau = (I2 + p * Z) / 2
    anc = np.kron(tau, tau)
    Phi = lambda r: ptr_FL(u @ np.kron(r, anc) @ ud)
    c = np.array([np.real(np.trace(SIG[i] @ Phi(I2 / 2))) for i in range(3)])
    A = np.array([[0.5 * np.real(np.trace(SIG[i] @ Phi(SIG[j]))) for j in range(3)]
                  for i in range(3)])
    return A, c


# PT Choi is affine in (A_n, c_n); basis extracted from the reference formula
def _pt_choi_ref(A, c):
    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex); E[i, j] = 1
            t = np.trace(E) / 2
            v = np.array([np.trace(SIG[k] @ E) / 2 for k in range(3)])
            w = t * c + A @ v
            M = t * I2 + w[0] * SIG[0] + w[1] * SIG[1] + w[2] * SIG[2]
            J += np.kron(E, M) / 2
    return J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)


_Z3, _z3 = np.zeros((3, 3)), np.zeros(3)
H0 = _pt_choi_ref(_Z3, _z3)
HC = np.stack([_pt_choi_ref(_Z3, np.eye(3)[i]) - H0 for i in range(3)])
HA = np.stack([np.stack([_pt_choi_ref(np.outer(np.eye(3)[i], np.eye(3)[j]), _z3) - H0
                         for j in range(3)]) for i in range(3)])


def lmin_PT(A, c, n, inv):
    An = np.linalg.matrix_power(A, n)
    cn = inv @ ((np.eye(3) - An) @ c)
    H = H0 + np.tensordot(cn, HC, axes=(0, 0)) \
           + np.tensordot(An, HA, axes=([0, 1], [0, 1]))
    return np.linalg.eigvalsh(H)[0]


def n_EB_of(A, c, cap=100000):
    if np.linalg.norm(A, 2) >= 1 - 1e-10:
        return None
    inv = np.linalg.inv(np.eye(3) - A)
    if lmin_PT(A, c, 1, inv) >= 0:
        return 1
    n = 1
    while n < cap:
        n *= 2
        if lmin_PT(A, c, n, inv) >= 0:
            break
    else:
        return None
    lo, hi = n // 2, n
    while hi - lo > 1:
        mid = (lo + hi) // 2
        if lmin_PT(A, c, mid, inv) >= 0:
            hi = mid
        else:
            lo = mid
    return hi


# ------------------------------------------------- closed-form floor (Thm 3.2)
def nuc_pow(a, d, b, n):
    n = np.broadcast_to(np.asarray(n), a.shape)
    M_tr, M_det, M_F2 = a * (1 + d) * np.cos(b), a * a * d, a * a * (1 + d * d)
    disc = M_tr * M_tr - 4 * M_det
    sq = np.sqrt(np.abs(disc)); real = disc >= 0
    mp_ = np.where(real, (M_tr + sq) / 2, M_tr / 2)
    mm_ = np.where(real, (M_tr - sq) / 2, M_tr / 2)
    P, Q = np.empty_like(a), np.empty_like(a)
    r = real & (np.abs(mp_ - mm_) > 1e-13)
    P[r] = (mp_[r] ** n[r] - mm_[r] ** n[r]) / (mp_[r] - mm_[r])
    Q[r] = -M_det[r] * ((mp_[r] ** (n[r] - 1) - mm_[r] ** (n[r] - 1)) / (mp_[r] - mm_[r]))
    g = real & ~r
    P[g] = n[g] * mp_[g] ** (n[g] - 1)
    Q[g] = (1 - n[g]) * mp_[g] ** n[g]
    cx = ~real
    if cx.any():
        rho = np.sqrt(M_det[cx])
        psi = np.arccos(np.clip(M_tr[cx] / (2 * rho), -1, 1))
        s = np.sin(psi); s = np.where(np.abs(s) < 1e-15, 1e-15, s)
        P[cx] = rho ** (n[cx] - 1) * np.sin(n[cx] * psi) / s
        Q[cx] = -M_det[cx] * (rho ** (n[cx] - 2) * np.sin((n[cx] - 1) * psi) / s)
    F2 = P * P * M_F2 + 2 * P * Q * M_tr + 2 * Q * Q
    return (a * np.abs(d)) ** n + np.sqrt(np.maximum(F2 + 2 * np.abs(M_det) ** n, 0.0))


def floors_vec(a, d, b, cap=1 << 20):
    n = np.ones(a.shape, np.int64)
    lo = np.zeros(a.shape, np.int64); hi = np.zeros(a.shape, np.int64)
    live = np.ones(a.shape, bool)
    while live.any():
        ok = nuc_pow(a, d, b, n) <= 1
        found = live & ok
        hi[found] = n[found]; lo[found] = np.maximum(n[found] // 2, 0)
        live &= ~ok
        n = np.where(live, n * 2, n)
        if n.max() > cap:
            raise RuntimeError("floor exceeded cap")
    lo = np.maximum(lo, 1)
    while (hi - lo > 1).any():
        mid = np.where(hi - lo > 1, (lo + hi) // 2, hi)
        ok = nuc_pow(a, d, b, mid) <= 1
        upd = hi - lo > 1
        hi = np.where(upd & ok, mid, hi)
        lo = np.where(upd & ~ok, mid, lo)
    return hi


P_GRID = np.linspace(0.05, 1.0, 16)      # identical to the published scan


# ---------------------------------------------------------------- per circuit
def pairs_on_grid(u, ud):
    """(A(p), c(p)) for the whole grid from THREE channel evaluations.

    The manuscript's Proposition: A(p) and c(p) are exactly quadratic in p, so
    Lagrange nodes p = 0, 1/2, 1 reconstruct them exactly.  The reconstruction
    is gated against direct evaluation at every grid point in G2 (1e-12)."""
    E0, E5, E1 = (pair_from_u(u, ud, x) for x in (0.0, 0.5, 1.0))
    out = []
    for p in P_GRID:
        w0 = 2 * (p - 0.5) * (p - 1.0)          # Lagrange basis at nodes 0, .5, 1
        w5 = -4 * p * (p - 1.0)
        w1 = 2 * p * (p - 0.5)
        out.append((w0 * E0[0] + w5 * E5[0] + w1 * E1[0],
                    w0 * E0[1] + w5 * E5[1] + w1 * E1[1]))
    return out


def test_circuit(th, ph, k, b, floor):
    """Full valley decision for one kept circuit.  Returns None or a dict."""
    u = U(th, ph, k, b); ud = u.conj().T
    pairs = pairs_on_grid(u, ud)
    hit = False
    for A, c in pairs:
        if np.linalg.norm(A, 2) >= 1 - 1e-10:
            continue
        inv = np.linalg.inv(np.eye(3) - A)
        if lmin_PT(A, c, floor - 1, inv) >= 0:     # PPT at floor-1 => index < floor
            hit = True
            break
    if not hit:
        return None
    prof = np.array([n_EB_of(A, c) or 10**9 for A, c in pairs])
    mn = int(prof.min())
    if mn >= floor:                                 # screen was a grid-edge graze
        return None
    sub = np.where(prof < floor)[0]
    return dict(floor=int(floor), p_star=float(P_GRID[int(prof.argmin())]),
                min_neb=mn, depth=int(floor - mn),
                win_lo=float(P_GRID[sub[0]]), win_hi=float(P_GRID[sub[-1]]))


def draw(rng, m):
    th = np.pi * (0.25 + rng.normal(0, 0.05, m))
    ka = rng.uniform(0, np.pi / 2, m)
    be = rng.uniform(0, np.pi / 2, m)
    return th, ka, be


def run_chunk(args):
    eps, ph, chunk_id, m, seed, fmax, do_gate = args
    rng = np.random.default_rng(np.random.SeedSequence([seed, int(eps * 10**9), chunk_id]))
    th, ka, be = draw(rng, m)
    fl = floors_vec(np.full(m, np.cos(ph) ** 2), np.sin(2 * th), be)
    counts = np.bincount(fl)
    kept = np.where((fl >= 2) & (fl <= fmax))[0]
    gate_report = []
    if do_gate:                                   # G3: closed form vs Choi route
        rej = np.where(fl > fmax)[0][:20]
        for i in list(kept[:50]) + list(rej):
            A0, c0 = pair_from_u(U(th[i], ph, ka[i], be[i]),
                                 U(th[i], ph, ka[i], be[i]).conj().T, 0.0)
            f_choi = n_EB_of(A0, c0)
            gate_report.append((int(fl[i]), int(f_choi if f_choi else -1)))
    valleys, tested = [], 0
    for i in kept:
        tested += 1
        r = test_circuit(th[i], ph, ka[i], be[i], int(fl[i]))
        if r is not None:
            r.update(eps=eps, theta=float(th[i]), phi=float(ph),
                     kappa=float(ka[i]), beta_ang=float(be[i]))
            valleys.append(r)
    return eps, m, len(kept), tested, counts, valleys, gate_report


# ---------------------------------------------------------------- gates
def gate_G1_G2():
    rng = np.random.default_rng(7)
    for _ in range(5):                                            # G1
        t, p_, k_, b_ = rng.uniform(0.1, 1.4, 4)
        u = U(t, p_, k_, b_)
        assert np.abs(u @ u.conj().T - I8).max() < 1e-12, "G1 FAIL: U not unitary"
    # G2: the eps = 2e-2 event from the published scan, end to end
    th, ph, ka, be = (1.1709463765014003, 0.1418970546041639,
                      1.5035449644332228, 0.08983852861933685)
    a, d = np.cos(ph) ** 2, np.sin(2 * th)
    f_closed = int(floors_vec(np.array([a]), np.array([d]), np.array([be]))[0])
    assert f_closed == 8, f"G2 FAIL: closed-form floor {f_closed} != 8"
    u = U(th, ph, ka, be)
    A0, c0 = pair_from_u(u, u.conj().T, 0.0)
    assert n_EB_of(A0, c0) == 8, "G2 FAIL: Choi floor != 8"
    ud = u.conj().T
    pg = pairs_on_grid(u, ud)
    for j, ptest in enumerate(P_GRID):
        Ad, cd = pair_from_u(u, ud, ptest)
        assert np.abs(pg[j][0] - Ad).max() < 1e-12 and np.abs(pg[j][1] - cd).max() < 1e-12, \
            "G2 FAIL: quadratic-in-p reconstruction disagrees with direct evaluation"
    r = test_circuit(th, ph, ka, be, 8)
    assert r is not None and r["min_neb"] == 7 and r["depth"] == 1, f"G2 FAIL: {r}"
    # the scan recorded p_star = 0.113333, the second grid point
    assert abs(r["p_star"] - P_GRID[1]) < 1e-9, f"G2 FAIL: p_star {r}"
    assert r["win_lo"] <= P_GRID[1] <= r["win_hi"], f"G2 FAIL: window {r}"
    print(f"gates G1, G2 passed  (anchor: floor 8, min 7, "
          f"window [{r['win_lo']:.3f}, {r['win_hi']:.3f}] contains p*=0.1133)")


# ---------------------------------------------------------------- journal
JOURNAL_COLS = ("eps", "chunk_id", "draws", "kept", "tested", "floorhist", "valleys")


def journal_line(eps, cid, m, kept, tested, counts, valleys):
    hist = ",".join(f"{f}:{int(n)}" for f, n in enumerate(counts) if n)
    vj = json.dumps(valleys, separators=(",", ":")) if valleys else "-"
    return f"{eps:g}\t{cid}\t{m}\t{kept}\t{tested}\t{hist}\t{vj}\n"


def read_journals(outdir):
    """All completed chunks across every shard.  Returns {(eps,cid): record}."""
    done = {}
    for path in sorted(glob.glob(os.path.join(outdir, "journal_*.tsv"))):
        with open(path) as f:
            for ln in f:
                p = ln.rstrip("\n").split("\t")
                if len(p) != 7:
                    continue          # torn final line from a kill: ignore it
                eps, cid, m, kept, tested, hist, vj = p
                try:
                    rec = dict(eps=float(eps), cid=int(cid), draws=int(m),
                               kept=int(kept), tested=int(tested),
                               hist={int(k): int(v) for k, v in
                                     (x.split(":") for x in hist.split(",") if x)},
                               valleys=([] if vj == "-" else json.loads(vj)))
                except (ValueError, json.JSONDecodeError):
                    continue          # torn line
                done[(rec["eps"], rec["cid"])] = rec
    return done


def report(outdir, eps_list):
    done = read_journals(outdir)
    stats = {e: dict(draws=0, kept=0, tested=0, valleys=0, hist={}) for e in eps_list}
    rows = []
    for (eps, cid), r in sorted(done.items()):
        if eps not in stats:
            stats[eps] = dict(draws=0, kept=0, tested=0, valleys=0, hist={})
        s = stats[eps]
        s["draws"] += r["draws"]; s["kept"] += r["kept"]; s["tested"] += r["tested"]
        s["valleys"] += len(r["valleys"])
        for f, n in r["hist"].items():
            s["hist"][f] = s["hist"].get(f, 0) + n
        rows.extend(r["valleys"])
    tmp = os.path.join(outdir, "smallfloor_tally.tsv.tmp")
    with open(tmp, "w") as f:
        for e in sorted(stats, reverse=True):
            s = stats[e]
            f.write(f"T\t{e:g}\t{s['draws']}\t{s['kept']}\t{s['tested']}\t{s['valleys']}\n")
        for e in sorted(stats, reverse=True):
            for fl in sorted(stats[e]["hist"]):
                f.write(f"F\t{e:g}\t{fl}\t{stats[e]['hist'][fl]}\n")
    os.replace(tmp, os.path.join(outdir, "smallfloor_tally.tsv"))
    tmp = os.path.join(outdir, "smallfloor_valleys.csv.tmp")
    with open(tmp, "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["eps", "theta", "phi", "kappa", "beta_ang", "floor",
                    "p_star", "min_neb", "depth", "win_lo", "win_hi"])
        for r in sorted(rows, key=lambda x: (-x["eps"], x["theta"])):
            w.writerow([f"{r['eps']:g}", r["theta"], r["phi"], r["kappa"],
                        r["beta_ang"], r["floor"], r["p_star"], r["min_neb"],
                        r["depth"], r["win_lo"], r["win_hi"]])
    os.replace(tmp, os.path.join(outdir, "smallfloor_valleys.csv"))
    return stats, len(done)


# ---------------------------------------------------------------- main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--n-per-eps", type=int, default=2_000_000)
    ap.add_argument("--eps", default="0.012,0.02,0.032,0.05,0.08,0.125")
    ap.add_argument("--fmax", type=int, default=20)
    ap.add_argument("--seed", type=int, default=20260819)
    ap.add_argument("--chunk", type=int, default=10_000)
    ap.add_argument("--shard", type=int, default=0)
    ap.add_argument("--nshards", type=int, default=1)
    ap.add_argument("--out", default=".")
    ap.add_argument("--report", action="store_true",
                    help="rebuild tally + valley CSV from the journals and exit")
    a = ap.parse_args()
    eps_list = [float(x) for x in a.eps.split(",")]

    if a.report:
        stats, nchunk = report(a.out, eps_list)
        tot = sum(s["draws"] for s in stats.values())
        print(f"report from {nchunk} journalled chunks, {tot:,} draws")
        print(f"{'eps':>8}{'draws':>12}{'kept':>12}{'valleys':>9}{'cond.rate':>13}")
        for e in sorted(stats, reverse=True):
            s = stats[e]
            r = s["valleys"] / s["tested"] if s["tested"] else 0.0
            print(f"{e:>8g}{s['draws']:>12,}{s['kept']:>12,}{s['valleys']:>9}{r:>13.3e}")
        return

    src = open(os.path.abspath(__file__), "rb").read()
    print(f"valley_scan_smallfloor v2  sha256 {hashlib.sha256(src).hexdigest()}")
    print(f"args: {vars(a)}", flush=True)
    gate_G1_G2()

    done = read_journals(a.out)
    jobs = []
    for e in eps_list:
        ph = float(np.arcsin(np.sqrt(e)))
        n_chunks = (a.n_per_eps + a.chunk - 1) // a.chunk
        for cid in range(n_chunks):
            if cid % a.nshards != a.shard:
                continue
            if (e, cid) in done:
                continue
            m = min(a.chunk, a.n_per_eps - cid * a.chunk)
            jobs.append((e, ph, cid, m, a.seed, a.fmax, cid < a.nshards))
    jobs.sort(key=lambda j: (j[2], j[0]))       # interleave eps values
    print(f"shard {a.shard}/{a.nshards}: {len(jobs)} chunks to run "
          f"({len(done)} already journalled across all shards)", flush=True)
    if not jobs:
        print("SHARD COMPLETE")
        return

    jpath = os.path.join(a.out, f"journal_{a.shard}.tsv")
    t0 = time.time()
    with open(jpath, "a", buffering=1) as jf:
        for i, job in enumerate(jobs, 1):
            eps, m, kept, tested, counts, valleys, gate = run_chunk(job)
            for f_closed, f_choi in gate:                      # G3
                if f_closed != f_choi:
                    raise AssertionError(
                        f"G3 FAIL eps={eps}: closed-form {f_closed} != Choi {f_choi}")
            jf.write(journal_line(eps, job[2], m, kept, tested, counts, valleys))
            jf.flush(); os.fsync(jf.fileno())
            el = time.time() - t0
            print(f"[{el/60:7.1f} min] shard {a.shard} chunk {i}/{len(jobs)} "
                  f"eps={eps:g} draws={m} kept={kept} valleys={len(valleys)} "
                  f"({(i*m)/max(el,1e-9):,.0f} draws/s)", flush=True)
    print("SHARD COMPLETE", flush=True)


if __name__ == "__main__":
    main()


==> anc/thermal/verify_asymptotics.py <==
"""Certify the weak-coupling indices at g=0.00625 -- n ~ 77,446, via closed forms."""
from certified_model import *
from flint import arb, acb, acb_mat, ctx
import numpy as np, sys
sys.path.insert(0,'.')
from feedback_model import bloch_pair as fb_pair, coupling_params as fb_cp

def cp(g):
    """Coupling family in Arb: g=0 decoupled, g=1 reference point."""
    g = arb(g)
    return dict(th=PI/4 + g*(TH0-PI/4), ph=g*PH0, k=g*K0, b=B0)

# ---- 3x3 real (arb) linear algebra, closed form ----
def mm(A,B): return [[sum((A[i][k]*B[k][j] for k in range(3)), arb(0)) for j in range(3)] for i in range(3)]
def eye3():  return [[arb(1) if i==j else arb(0) for j in range(3)] for i in range(3)]

def mpow(A,n):
    """Binary exponentiation: O(log n) products, not n."""
    R=eye3(); B=[r[:] for r in A]
    while n>0:
        if n&1: R=mm(R,B)
        B=mm(B,B); n>>=1
    return R

def inv3(M):
    """Closed-form 3x3 inverse via adjugate/determinant -- fully rigorous."""
    a,b,c=M[0]; d,e,f=M[1]; g,h,i=M[2]
    det = a*(e*i-f*h) - b*(d*i-f*g) + c*(d*h-e*g)
    adj = [[ (e*i-f*h), -(b*i-c*h),  (b*f-c*e)],
           [-(d*i-f*g),  (a*i-c*g), -(a*f-c*d)],
           [ (d*h-e*g), -(a*h-b*g),  (a*e-b*d)]]
    return [[adj[r][s]/det for s in range(3)] for r in range(3)], det

def An_cn(A,c,n):
    """A^n and c_n = (1-A)^{-1}(1-A^n) c   -- both closed form."""
    An = mpow(A,n)
    ImA  = [[ (arb(1) if i==j else arb(0)) - A[i][j] for j in range(3)] for i in range(3)]
    ImAn = [[ (arb(1) if i==j else arb(0)) - An[i][j] for j in range(3)] for i in range(3)]
    Inv,det = inv3(ImA)
    T = mm(Inv, ImAn)
    cn = [sum((T[i][j]*c[j] for j in range(3)), arb(0)) for i in range(3)]
    return An, cn, det

def choi_PT_fast(An, cn):
    """Choi^{T_R} of Phi^n from precomputed (A^n, c_n)."""
    def Phin(M):
        t = trace(M)/2
        v = [(trace(SIG[i]*M)/2) for i in range(3)]
        w = [acb(t)*acb(cn[i]) + sum((acb(An[i][j])*v[j] for j in range(3)), acb(0)) for i in range(3)]
        out = scal(t, eye(2))
        for i in range(3): out = out + scal(w[i], SIG[i])
        return out
    J = acb_mat(4,4); half = acb("0.5")
    for i in range(2):
        for j in range(2):
            E=acb_mat(2,2); E[i,j]=ONE; blk=Phin(E)
            for a in range(2):
                for b in range(2): J[i*2+a, j*2+b] += half*blk[a,b]
    H = acb_mat(4,4)
    for i in range(2):
        for j in range(2):
            for a in range(2):
                for b in range(2): H[i*2+a, j*2+b] = J[j*2+a, i*2+b]
    return H

def np_bloch(g,p):
    return fb_pair(p,p,**fb_cp(g))

def np_H(A,c,n):
    An=np.linalg.matrix_power(A,n)
    cn=np.linalg.solve(np.eye(3)-A,(np.eye(3)-An)@c)
    SG=[np.array([[0,1],[1,0]],complex),np.array([[0,-1j],[1j,0]]),np.diag([1,-1]).astype(complex)]
    def Ph(M):
        t=np.trace(M)/2; v=np.array([np.trace(SG[i]@M)/2 for i in range(3)])
        w=t*cn+An@v; return t*np.eye(2)+sum(w[i]*SG[i] for i in range(3))
    J=np.zeros((4,4),complex)
    for i in range(2):
        for j in range(2):
            E=np.zeros((2,2),complex); E[i,j]=1; J+=np.kron(E,Ph(E))/2
    return J.reshape(2,2,2,2).transpose(2,1,0,3).reshape(4,4)

G = 0.00625
print("="*80)
print(f"CERTIFIED WEAK-COUPLING INDICES   g = {G}   (Arb 256-bit, closed-form A^n and c_n)")
print("="*80)
res={}
for p,claim in [(0,56879),(1,77446)]:
    A,c = bloch_pair(arb(p), arb(p), **cp(G))
    Af,cf = np_bloch(G,p)
    An,cn,det = An_cn(A,c,claim)
    H = choi_PT_fast(An,cn)
    ok_ppt, minors = certify_psd(H)
    Anm,cnm,_ = An_cn(A,c,claim-1)
    Hm = choi_PT_fast(Anm,cnm)
    w,V = np.linalg.eigh(np_H(Af,cf,claim-1))
    v=[acb(float(V[i,0].real),float(V[i,0].imag)) for i in range(4)]
    ok_npt,q = certify_negative(Hm,v)
    res[p]=(claim,ok_npt,ok_ppt)
    print(f"\n  p = {p}   claimed n_EB = {claim}")
    print(f"    det(1-A) enclosure          : {det.str(12, radius=True)}   (nonzero -> contraction)")
    print(f"    n = {claim-1:6d}  NPT witness q : {q.str(12, radius=True)}   certified {ok_npt}")
    print(f"    n = {claim:6d}  PPT minor D4  : {minors[-1].str(12, radius=True)}   certified {ok_ppt}")
    print(f"    -> n_EB = {claim} CERTIFIED : {ok_npt and ok_ppt}")

print()
print("="*80)
print("CONSEQUENCE: the asymptotic bonus ratio is an EXACT RATIO OF CERTIFIED INTEGERS")
print("="*80)
n0,n1 = res[0][0], res[1][0]
from fractions import Fraction
print(f"  n_EB(p=1)/n_EB(p=0) = {n1}/{n0} = {Fraction(n1,n0)} = {n1/n0:.10f}")
print(f"  float64 exploratory value reported earlier : 1.3616")
print(f"  both indices certified : {all(r[1] and r[2] for r in res.values())}")


==> anc/thermal/verify_continuum.py <==
"""Branch-and-bound: prove n_EB == 3 on a CONTINUUM of circuits x temperatures."""
from certified_index import *
from certified_index import _np_H
from certified_model import bloch_pair, certify_psd, certify_negative
from flint import arb, acb, ctx
import numpy as np, feedback_model as FB, time
ctx.prec = 256

def ivl(lo,hi): return arb((arb(lo)+arb(hi))/2, (arb(hi)-arb(lo))/2)

def box_is_3(th,ph,k,b,p):
    A,c = bloch_pair(p,p,th=th,ph=ph,k=k,b=b)
    An,cn,_ = An_cn(A,c,3)
    if not certify_psd(choi_PT_fast(An,cn))[0]: return False
    m = [float(x.mid()) for x in (th,ph,k,b,p)]
    Af,cf = FB.bloch_pair(m[4],m[4],th=m[0],ph=m[1],k=m[2],b=m[3])
    w,V = np.linalg.eigh(_np_H(Af,cf,2))
    v=[acb(float(V[i,0].real),float(V[i,0].imag)) for i in range(4)]
    A2,c2,_ = An_cn(A,c,2)
    return certify_negative(choi_PT_fast(A2,c2), v)[0]

TH,PH,K,B = float(TH0), float(PH0), float(K0), float(B0)

for half in (0.001,):
    root=((TH-half,TH+half),(PH-half,PH+half),(K-half,K+half),(B-half,B+half),(0.0,1.0))
    stack=[root]; done=0; fails=0; t0=time.time(); budget=250
    while stack and time.time()-t0 < budget:
        bx=stack.pop()
        if box_is_3(*[ivl(*d) for d in bx]): done+=1; continue
        w=[d[1]-d[0] for d in bx]; j=max(range(5), key=lambda i: w[i])
        if w[j] < 5e-4: fails+=1; continue
        lo,hi=bx[j]; mid=(lo+hi)/2
        stack.append(bx[:j]+((lo,mid),)+bx[j+1:]); stack.append(bx[:j]+((mid,hi),)+bx[j+1:])
    el=time.time()-t0
    print("="*86)
    print(f"BOX: each angle +/- {half} rad about the reference point;  p in [0,1]")
    print("="*86)
    print(f"  boxes certified n_EB == 3 : {done}")
    print(f"  unresolved (width floor)  : {fails}")
    print(f"  still queued              : {len(stack)}")
    print(f"  elapsed                   : {el:.1f}s")
    if fails==0 and not stack:
        print(f"\n  *** CERTIFIED ON A CONTINUUM ***")
        print(f"  n_EB == 3 for EVERY circuit with |th-th0|,|ph-ph0|,|k-k0|,|b-b0| <= {half}")
        print(f"  and EVERY bath polarisation p in [0,1] -- uncountably many channels,")
        print(f"  established by {done} interval evaluations.  Monotonicity holds there")
        print(f"  trivially, since the index is constant.  This is proof, not sampling.")
    else:
        print(f"\n  covering INCOMPLETE at this box size -- honest result, see notes.")
    print()


==> anc/thermal/verify_floor_axis.py <==
"""Certify (a) the floor theorem's axis-independence, (b) n_EB per bath axis at p=1."""
from certified_model import *
from flint import arb, acb, acb_mat, ctx
import numpy as np, sys
sys.path.insert(0,'.')
from feedback_model import bloch_pair as fb_pair

def tau_vec(p, v):
    """(1 + p (v.sigma))/2 for a unit 3-vector v."""
    S = scal(acb(v[0]),PX) + scal(acb(v[1]),PY) + scal(acb(v[2]),PZ)
    return scal(acb("0.5"), eye(2) + scal(acb(p), S))

def bloch_vec(pF, pL, v, **kw):
    u = U(**kw); ud = dag(u); anc = kron(tau_vec(pF,v), tau_vec(pL,v))
    Phi = lambda rho: ptr_FL(u * kron(rho, anc) * ud)
    half = acb("0.5")
    Ph = Phi(scal(half, eye(2)))
    c = [trace(SIG[i]*Ph).real for i in range(3)]
    Ps = [Phi(SIG[j]) for j in range(3)]
    A = [[(half*trace(SIG[i]*Ps[j])).real for j in range(3)] for i in range(3)]
    return A, c

print("="*78)
print("FLOOR THEOREM -- certified axis-independence at p = 0")
print("="*78)
axes = [(1,0,0),(0,1,0),(0,0,1),
        (0.5773502691896258,0.5773502691896258,0.5773502691896258),
        (-0.4082482904638631,0.8164965809277261,-0.4082482904638631)]
A0, c0 = bloch_vec(0, 0, axes[0])
worst = arb(0); allexact = True
for v in axes[1:]:
    A, c = bloch_vec(0, 0, v)
    for i in range(3):
        d = (c[i]-c0[i]).abs_upper()
        if not (c[i]-c0[i]).contains(arb(0)): allexact=False
        worst = arb(max(float(worst), float(d)))
        for j in range(3):
            d = (A[i][j]-A0[i][j]).abs_upper()
            if not (A[i][j]-A0[i][j]).contains(arb(0)): allexact=False
            worst = arb(max(float(worst), float(d)))
print(f"  bath directions tested (incl. two off-axis) : {len(axes)}")
print(f"  max |difference| upper bound vs axis-x       : {float(worst):.3e}")
print(f"  every difference certified to contain 0      : {allexact}")
print("  -> tau(0) = 1/2 identically, so the balls are bit-identical, not merely close.")
print("     The one-line proof is confirmed at the level of exact arithmetic.")

print()
print("="*78)
print("DIRECTIONALITY at p = 1 -- certified n_EB for each bath axis")
print("="*78)

def witness(Hf):
    w,V = np.linalg.eigh(Hf); return w[0], V[:,0]

def to_np(H):
    return np.array([[complex(float(H[i,j].real.mid()), float(H[i,j].imag.mid()))
                      for j in range(4)] for i in range(4)])

def certified_nEB(A, c, nmax=40):
    """Return (n_EB, log) with every step certified."""
    log=[]
    for n in range(1, nmax+1):
        H = choi_PT(A, c, n)
        lam, vf = witness(to_np(H))
        if lam < 0:
            v=[acb(float(vf[i].real), float(vf[i].imag)) for i in range(4)]
            ok,q = certify_negative(H, v)
            log.append((n,'NPT',ok,q))
            if not ok: return None, log
        else:
            ok,minors = certify_psd(H)
            log.append((n,'PPT',ok,minors[-1]))
            if ok: return n, log
            return None, log
    return None, log

for name, v in [("x",(1,0,0)), ("y",(0,1,0)), ("z",(0,0,1))]:
    A, c = bloch_vec(1, 1, v)
    N, log = certified_nEB(A, c)
    last_npt = [e for e in log if e[1]=='NPT'][-1]
    ppt = [e for e in log if e[1]=='PPT'][0]
    print(f"  axis {name}:  certified n_EB = {N}")
    print(f"           n={last_npt[0]:2d} NPT witness q = {last_npt[3].str(14, radius=True)}  ok={last_npt[2]}")
    print(f"           n={ppt[0]:2d} PPT minor  D4 = {ppt[3].str(14, radius=True)}  ok={ppt[2]}")
    print(f"           all {len(log)} steps certified: {all(e[2] for e in log)}")


==> anc/thermal/verify_interval.py <==
"""Certify n_EB = 3 over the WHOLE temperature axis p in [0,1] in one shot."""
from certified_model import *
from flint import arb, acb, acb_mat, ctx
import numpy as np, sys
sys.path.insert(0,'.')
from feedback_model import bloch_pair as fb_pair

def interval(lo, hi):
    """arb ball covering [lo,hi] exactly."""
    mid = (arb(lo)+arb(hi))/2; rad = (arb(hi)-arb(lo))/2
    return arb(mid, rad)

def witness_from_float(p, n):
    A,c = fb_pair(p,p)
    An = np.linalg.matrix_power(A,n); cn = sum(np.linalg.matrix_power(A,k)@c for k in range(n))
    SG=[np.array([[0,1],[1,0]],complex),np.array([[0,-1j],[1j,0]]),np.diag([1,-1]).astype(complex)]
    def Phin(M):
        t=np.trace(M)/2; v=np.array([np.trace(SG[i]@M)/2 for i in range(3)])
        w=t*cn+An@v; return t*np.eye(2)+sum(w[i]*SG[i] for i in range(3))
    J=np.zeros((4,4),complex)
    for i in range(2):
        for j in range(2):
            E=np.zeros((2,2),complex); E[i,j]=1; J+=np.kron(E,Phin(E))/2
    H=J.reshape(2,2,2,2).transpose(2,1,0,3).reshape(4,4)
    w,V=np.linalg.eigh(H); return V[:,0]

def test_box(lo, hi, verbose=True):
    """Certify, over p in [lo,hi]:  n=2 is NPT  and  n=3 is PPT."""
    p = interval(lo, hi)
    A, c = bloch_pair(p, p)
    ok2 = ok3 = False
    Vf = witness_from_float((lo+hi)/2, 2)
    v = [acb(float(Vf[i].real), float(Vf[i].imag)) for i in range(4)]
    H2 = choi_PT(A, c, 2); ok2, q2 = certify_negative(H2, v)
    H3 = choi_PT(A, c, 3); ok3, minors = certify_psd(H3)
    if verbose:
        print(f"  p in [{lo:.4f},{hi:.4f}]   n=2 witness q = {q2.str(12, radius=True)}")
        print(f"                        n=2 NPT certified : {ok2}")
        print(f"                        n=3 PSD certified : {ok3}"
              + ("" if ok3 else f"  (minor D{len(minors)} = {minors[-1].str(10, radius=True)})"))
    return ok2 and ok3

print("="*78)
print("SINGLE-SHOT ATTEMPT:  certify the entire axis  p in [0,1]  at once")
print("="*78)
whole = test_box(0.0, 1.0)
print(f"\n  whole-axis certificate in one interval : {whole}")

if not whole:
    print()
    print("="*78)
    print("ADAPTIVE SUBDIVISION of the temperature axis")
    print("="*78)
    stack=[(0.0,1.0)]; done=[]; fails=0; maxdepth=0
    while stack:
        lo,hi=stack.pop()
        if test_box(lo,hi,verbose=False):
            done.append((lo,hi))
        elif hi-lo < 1e-4:
            fails+=1; print(f"  FAILED to certify on [{lo},{hi}]")
        else:
            mid=(lo+hi)/2; stack.append((lo,mid)); stack.append((mid,hi))
            maxdepth=max(maxdepth,1)
    done.sort()
    print(f"  subintervals certified : {len(done)}")
    print(f"  failures               : {fails}")
    cover_lo=min(d[0] for d in done); cover_hi=max(d[1] for d in done)
    print(f"  coverage               : [{cover_lo}, {cover_hi}]")
    print("  boxes:", "  ".join(f"[{a:.4g},{b:.4g}]" for a,b in done))
    if fails==0:
        print()
        print("  CERTIFIED:  n_EB = 3  for EVERY bath polarisation p in [0,1],")
        print("              i.e. for every temperature from T=0 to T=infinity,")
        print("              at the Paper I/II reference circuit.")


==> anc/thermal/verify_monotonicity.py <==
"""(1) Certify the 3,200-sample monotonicity scan.  (2) Branch-and-bound a continuum
(optional, --continuum; superseded by verify_continuum.py)."""
from certified_index import *
from certified_model import bloch_pair
from flint import arb, ctx
import numpy as np, feedback_model as FB, time
ctx.prec = 256

rng = np.random.default_rng(20260818)
GRID = [1.0,.9,.75,.6,.45,.3,.15,0.0]

def certified_index_search(A,c,Af,cf,guess,span=3):
    """Certify n_EB, searching near the float64 guess.  Returns (n, True) or (None, False)."""
    for d in range(span+1):
        for n in ({guess+d, guess-d} if d else {guess}):
            if n < 1: continue
            ok,_,_,_,_ = certify_index(A,c,Af,cf,n)
            if ok: return n, (n==guess)
    return None, False

print("="*88)
print("(1)  CERTIFYING THE 3,200-SAMPLE MONOTONICITY SCAN")
print("="*88)
t0=time.time(); ok_n=0; mismatch=[]; viol=0; samples=0; failed=0
for s in range(400):
    th,ph,k,b = rng.uniform(.02,.48,4)*np.pi
    seq=[]; bad=False
    for p in GRID:
        Af,cf = FB.bloch_pair(p,p,th=th,ph=ph,k=k,b=b)
        if np.linalg.norm(Af,2)>=.999: bad=True; break
        gf = FB.n_EB(Af,cf,nmax=400)
        if gf is None: bad=True; break
        A,c = bloch_pair(arb(p),arb(p),th=arb(th),ph=arb(ph),k=arb(k),b=arb(b))
        n,agreed = certified_index_search(A,c,Af,cf,gf)
        if n is None: failed+=1; bad=True; break
        if not agreed: mismatch.append((th,ph,k,b,p,gf,n))
        seq.append(n); ok_n+=1
    if bad or len(seq)!=len(GRID): continue
    samples+=1
    if any(seq[i]<seq[i+1] for i in range(len(seq)-1)): viol+=1
print(f"  circuits fully certified          : {samples}")
print(f"  certified index evaluations       : {ok_n}")
print(f"  cells where float64 was WRONG     : {len(mismatch)}")
for m in mismatch[:10]:
    print(f"     p={m[4]}  float64 said {m[5]}, certified {m[6]}")
print(f"  certification failures            : {failed}")
print(f"  VIOLATIONS of monotone decrease   : {viol}")
print(f"  wall time                         : {time.time()-t0:.1f}s")

# --- repair for the arXiv v2 deposit ------------------------------------------
# Part (2) below is the earlier form of verify_continuum.py, which supersedes it.
# It calls _np_H, which `from certified_index import *` does not export (leading
# underscore), so it stopped with a NameError; the import is now explicit.  Part (2)
# runs only on request (time budget 420 s).  Part (1) and its output are unchanged.
import sys
from certified_index import _np_H
if '--continuum' not in sys.argv:
    print("\n  part (2) skipped: it is the earlier form of verify_continuum.py;")
    print("  pass --continuum to run it (time budget 420 s)")
    sys.exit(0)

print()
print("="*88)
print("(2)  BEYOND SAMPLING: interval branch-and-bound over a CONTINUUM of circuits")
print("="*88)
print("  Claim: n_EB == 3 for EVERY (th,ph,k,b) in a box around the reference point")
print("         AND every bath polarisation p in [0,1]  -- uncountably many channels.")

def ivl(lo,hi):
    return arb((arb(lo)+arb(hi))/2, (arb(hi)-arb(lo))/2)

def box_is_3(th,ph,k,b,p):
    """Certify n_EB==3 on the whole box: n=2 NPT (witness) and n=3 PPT (Sylvester)."""
    A,c = bloch_pair(p,p,th=th,ph=ph,k=k,b=b)
    An,cn,_ = An_cn(A,c,3)
    ok3,_ = certify_psd(choi_PT_fast(An,cn))
    if not ok3: return False
    mth,mph,mk,mb,mp = [float(x.mid()) for x in (th,ph,k,b,p)]
    Af,cf = FB.bloch_pair(mp,mp,th=mth,ph=mph,k=mk,b=mb)
    w,V = np.linalg.eigh(_np_H(Af,cf,2))
    v=[acb(float(V[i,0].real),float(V[i,0].imag)) for i in range(4)]
    A2,c2,_ = An_cn(A,c,2)
    ok2,_ = certify_negative(choi_PT_fast(A2,c2), v)
    return ok2 and ok3

TH,PH,K,B = float(TH0), float(PH0), float(K0), float(B0)
half = 0.01                                    # box half-width in each angle
root = ((TH-half,TH+half),(PH-half,PH+half),(K-half,K+half),(B-half,B+half),(0.0,1.0))
stack=[root]; done=0; fails=0; t0=time.time()
while stack and time.time()-t0 < 420:
    bx = stack.pop()
    args = [ivl(*d) for d in bx]
    if box_is_3(*args): done+=1; continue
    widths=[d[1]-d[0] for d in bx]
    j=max(range(5), key=lambda i: widths[i])
    if widths[j] < 1e-3: fails+=1; continue
    lo,hi=bx[j]; mid=(lo+hi)/2
    for nb in (bx[:j]+((lo,mid),)+bx[j+1:], bx[:j]+((mid,hi),)+bx[j+1:]):
        stack.append(nb)
print(f"\n  parameter box : each angle +/- {half} rad around the reference point, p in [0,1]")
print(f"  boxes certified n_EB == 3 : {done}")
print(f"  boxes unresolved          : {fails}   (stack remaining: {len(stack)})")
if fails==0 and not stack:
    print("\n  CERTIFIED ON A CONTINUUM: n_EB == 3 for every circuit in the box and every")
    print("  temperature.  Monotonicity holds there trivially -- not sampled, PROVEN.")
elif not stack:
    print("\n  covering incomplete -- some boxes hit the width floor")
else:
    print(f"\n  time budget reached with {len(stack)} boxes still queued (partial covering)")


==> anc/thermal/verify_ref.py <==
"""Certified reproduction of the Paper I/II reference point."""
from certified_model import *
import numpy as np, sys
sys.path.insert(0, '.')
from feedback_model import bloch_pair as fb_pair, lmin_PT as fb_lmin

print("="*78)
print("CERTIFIED REFERENCE POINT   (Arb, 256-bit)   p = 1  (T = 0)")
print("="*78)
A, c = bloch_pair(1, 1)
print("  A =")
for row in A:
    print("    [" + ", ".join(x.str(20, radius=True) for x in row) + "]")
print("  c = [" + ", ".join(x.str(20, radius=True) for x in c) + "]")

# float64 cross-check
Af, cf = fb_pair(1.0, 1.0)
dev = max(abs(float(A[i][j].mid()) - Af[i, j]) for i in range(3) for j in range(3))
devc = max(abs(float(c[i].mid()) - cf[i]) for i in range(3))
print(f"\n  max |Arb midpoint - float64|  A: {dev:.3e}   c: {devc:.3e}")

print()
print("="*78)
print("CERTIFIED SIGN OF lambda_min[J(Phi^n)^{T_R}]   for n = 1,2,3")
print("="*78)
for n in (1, 2, 3):
    H = choi_PT(A, c, n)
    Hf = np.array([[complex(str(H[i,j].real.mid()).replace('[','').replace(']',''))
                    if False else complex(float(H[i,j].real.mid()), float(H[i,j].imag.mid()))
                    for j in range(4)] for i in range(4)])
    w, V = np.linalg.eigh(Hf)
    if w[0] < 0:
        vec = [acb(float(V[i,0].real), float(V[i,0].imag)) for i in range(4)]
        ok, q = certify_negative(H, vec)
        print(f"  n={n}:  witness Rayleigh quotient = {q.str(20, radius=True)}")
        print(f"        strictly negative certified : {ok}   -> NPT, not EB")
    else:
        ok, minors = certify_psd(H)
        print(f"  n={n}:  Sylvester leading minors:")
        for k, d in enumerate(minors, 1):
            print(f"          D{k} = {d.str(18, radius=True)}")
        print(f"        H >= 0 certified : {ok}   -> PPT, EB (qubit)")
    print(f"        float64 lambda_min (reference only) = {w[0]:.18f}")

print()
print("="*78)
print("  CERTIFIED CONCLUSION:  n_EB = 3  at the Paper I/II reference point.")
print("="*78)


==> anc/thermal/verify_spectral.py <==
"""Certify rho(A), ||A||_2, r via structure -- and the Paper II discrimination."""
from flint import arb, acb, ctx
import numpy as np, sys
ctx.prec = 1024
import certified_model as CM
CM.ctx.prec = 1024
from certified_model import PI, K0, B0, TH0, PH0, bloch_pair
sys.path.insert(0,'.')
from feedback_model import bloch_pair as fb_pair, coupling_params as fb_cp

def cp(g):
    g=arb(g); return dict(th=PI/4+g*(TH0-PI/4), ph=g*PH0, k=g*K0, b=B0)
def mm(A,B): return [[sum((A[i][k]*B[k][j] for k in range(3)),arb(0)) for j in range(3)] for i in range(3)]
def tr3(A): return [[A[j][i] for j in range(3)] for i in range(3)]

def coeffs(A):
    a,b,c=A[0]; d,e,f=A[1]; g,h,i=A[2]
    t2=a+e+i; t1=(a*e-b*d)+(a*i-c*g)+(e*i-f*h)
    t0=a*(e*i-f*h)-b*(d*i-f*g)+c*(d*h-e*g)
    return t2,t1,t0                      # p(x)=x^3-t2 x^2+t1 x-t0

def real_root(A, x0):
    """Certified enclosure of the real eigenvalue by sign-change bisection."""
    t2,t1,t0 = coeffs(A)
    P = lambda x: x**3 - t2*x**2 + t1*x - t0
    lo=arb(x0)-arb(1)/100; hi=arb(x0)+arb(1)/100
    if not (P(lo).upper()<0) ^ (P(hi).upper()<0):
        lo=arb(x0)-arb(1)/10; hi=arb(x0)+arb(1)/10
    slo = P(lo).mid() < 0
    for _ in range(400):
        mid=(lo+hi)/2; pm=P(mid)
        if pm.contains(arb(0)) and float(hi.mid())-float(lo.mid())<1e-60: break
        if (float(pm.mid())<0)==slo: lo=mid
        else: hi=mid
    m=(float(lo.mid())+float(hi.mid()))/2; rad=(float(hi.mid())-float(lo.mid()))/2+1e-60
    return arb(m,rad)

def clamp_sqrt(s):
    """sqrt of a ball that may straddle 0 from rounding."""
    if s.lower()>0: return s.sqrt()
    u=float(s.upper());  u=max(u,0.0)
    return arb(u**0.5/2, u**0.5/2+1e-60)

def spectral_radius(A, Af):
    """rho via the real root + |lambda_c|^2 = det(A)/lambda_real."""
    ev=np.linalg.eigvals(Af)
    reals=[z.real for z in ev if abs(z.imag)<1e-9]
    lam3=real_root(A, reals[0] if reals else float(ev[0].real))
    _,_,t0=coeffs(A)
    modc=clamp_sqrt(t0/lam3)
    a,b=abs(lam3),modc
    return (a if a.lower()>b.upper() else (b if b.lower()>a.upper() else
            arb(max(float(a.mid()),float(b.mid())), max(float(a.rad()),float(b.rad()))))), \
           (a.lower()>b.upper() or b.lower()>a.upper())

def is_pd(M):
    for k in (1,2,3):
        if k==1: d=M[0][0]
        elif k==2: d=M[0][0]*M[1][1]-M[0][1]*M[1][0]
        else:
            a,b,c=M[0]; dd,e,f=M[1]; g,h,i=M[2]
            d=a*(e*i-f*h)-b*(dd*i-f*g)+c*(dd*h-e*g)
        if not (d.lower()>0): return False
    return True

def spec_norm(A, Af):
    G=mm(tr3(A),A); w,V=np.linalg.eigh(Af.T@Af); vf=V[:,-1]
    v=[arb(float(x)) for x in vf]
    lo=sum((v[i]*G[i][j]*v[j] for i in range(3) for j in range(3)),arb(0))/sum((v[i]*v[i] for i in range(3)),arb(0))
    hi=arb(float(w[-1]))+arb(1)/1000
    for _ in range(300):
        mid=(lo+hi)/2
        if is_pd([[ (mid if i==j else arb(0))-G[i][j] for j in range(3)] for i in range(3)]): hi=mid
        else: lo=mid
        if float(hi.mid())-float(lo.mid())<1e-45: break
    m=(float(lo.mid())+float(hi.mid()))/2
    return arb(m,(float(hi.mid())-float(lo.mid()))/2+1e-50).sqrt()

def inv3(M):
    a,b,c=M[0]; d,e,f=M[1]; g,h,i=M[2]
    det=a*(e*i-f*h)-b*(d*i-f*g)+c*(d*h-e*g)
    adj=[[ (e*i-f*h),-(b*i-c*h),(b*f-c*e)],[-(d*i-f*g),(a*i-c*g),-(a*f-c*d)],[(d*h-e*g),-(a*h-b*g),(a*e-b*d)]]
    return [[adj[r][s]/det for s in range(3)] for r in range(3)]

G0=0.00625; NEB={0:56879,1:77446}
print("="*84); print(f"CERTIFIED SPECTRAL DATA   g = {G0}   (Arb 1024-bit)"); print("="*84)
D={}
for p in (0,1):
    A,c=bloch_pair(arb(p),arb(p),**cp(G0))
    Af,cf=fb_pair(float(p),float(p),**fb_cp(G0))
    rho,sep=spectral_radius(A,Af); nrm=spec_norm(A,Af)
    Inv=inv3([[ (arb(1) if i==j else arb(0))-A[i][j] for j in range(3)] for i in range(3)])
    v=[sum((Inv[i][j]*c[j] for j in range(3)),arb(0)) for i in range(3)]
    r=clamp_sqrt(v[0]**2+v[1]**2+v[2]**2)
    N=NEB[p]; Num=(2*(r*r+3).sqrt()/(1-r)).log()
    D[p]=dict(rho=rho,nrm=nrm,r=r,N=N,Num=Num)
    print(f"\n  p = {p}   (certified n_EB = {N})")
    print(f"    rho(A)        = {rho.str(22, radius=True)}   modulus gap resolved: {sep}")
    print(f"    ||A||_2       = {nrm.str(22, radius=True)}")
    print(f"    r = ||v*||    = {r.str(22, radius=True)}")
    print(f"    N*(1-rho(A))  = {(N*(1-rho)).str(16, radius=True)}")
    print(f"    N*(1-||A||_2) = {(N*(1-nrm)).str(16, radius=True)}")

print(); print("="*84)
print("PAPER II OPEN PROBLEM -- certified discrimination at g = 0.00625"); print("="*84)
true=arb(NEB[1])/arb(NEB[0])
pn=(D[1]['Num']/(1/D[1]['nrm']).log())/(D[0]['Num']/(1/D[0]['nrm']).log())
pr=(D[1]['Num']/(1/D[1]['rho']).log())/(D[0]['Num']/(1/D[0]['rho']).log())
ag=lambda x:100*min(float(x.mid()),float(true.mid()))/max(float(x.mid()),float(true.mid()))
print(f"  TRUE ratio 77446/56879 = {true.str(18, radius=True)}  (exact rational)")
print(f"  ||A||_2 version        = {pn.str(18, radius=True)}  agreement {ag(pn):.3f}%")
print(f"  rho(A)  version        = {pr.str(18, radius=True)}  agreement {ag(pr):.3f}%")
print()
print(f"  N(1-rho)/Num(r):  p=0 -> {(D[0]['N']*(1-D[0]['rho'])/D[0]['Num']).str(14, radius=True)}")
print(f"                    p=1 -> {(D[1]['N']*(1-D[1]['rho'])/D[1]['Num']).str(14, radius=True)}")


==> anc/thermal/verify_tradeoff.py <==
"""Certify every cell of the trade-off surface n_EB(g,p)."""
from certified_index import *
from certified_model import bloch_pair
from flint import arb, ctx
import numpy as np, feedback_model as FB, time
ctx.prec = 256

GS=[.05,.1,.15,.2,.3,.4,.55,.7,.85,1.0]
PS=[0.0,.25,.5,.75,.9,1.0]

def float_index(g,p):
    A,c=FB.bloch_pair(p,p,**FB.coupling_params(g))
    return FB.n_EB_fast(A,c), A, c

print("="*94)
print("CERTIFIED TRADE-OFF SURFACE   n_EB(g,p)      (Arb 256-bit, closed-form A^n, c_n)")
print("="*94)
print(f"{'g':>6}" + "".join(f"{('p='+str(p)):>10}" for p in PS) + f"{'ratio':>9}{'all cert':>10}")
grid={}; total=0; bad=[]; t0=time.time()
for g in GS:
    row=[]; allok=True
    for p in PS:
        nf,Af,cf = float_index(g,p)
        A,c = bloch_pair(arb(p),arb(p),**cp_arb(g))
        ok,okn,okp,D4,q = certify_index(A,c,Af,cf,nf)
        total+=1
        if not ok:
            allok=False; bad.append((g,p,nf,okn,okp))
        row.append((nf,ok)); grid[(g,p)]=(nf,ok)
    r=row[-1][0]/row[0][0]
    print(f"{g:6.2f}" + "".join(f"{(str(n)+('' if ok else ' X')):>10}" for n,ok in row)
          + f"{r:9.3f}{'YES' if allok else 'NO':>10}")

print()
print("="*94)
print(f"  cells certified        : {total-len(bad)} / {total}")
print(f"  disagreements w/ float : {len(bad)}")
for b in bad: print("   ", b)
print(f"  wall time              : {time.time()-t0:.1f}s")

print()
print("="*94); print("CERTIFIED HEADLINE CLAIMS"); print("="*94)
r040 = grid[(.4,1.0)][0]/grid[(.4,0.0)][0]
r100 = grid[(1.0,1.0)][0]/grid[(1.0,0.0)][0]
print(f"  peak bonus ratio at g=0.40 : {grid[(.4,1.0)][0]}/{grid[(.4,0.0)][0]} = {r040:.6f}"
      f"   (both indices certified: {grid[(.4,1.0)][1] and grid[(.4,0.0)][1]})")
print(f"  bonus at full coupling g=1 : {grid[(1.0,1.0)][0]}/{grid[(1.0,0.0)][0]} = {r100:.6f}"
      f"   (both indices certified: {grid[(1.0,1.0)][1] and grid[(1.0,0.0)][1]})")
span = grid[(.05,1.0)][0]/grid[(1.0,0.0)][0]
print(f"  coupling span (g .05->1)   : {grid[(.05,1.0)][0]}/{grid[(1.0,0.0)][0]} = {span:.1f}x")
print(f"  max bonus ratio over grid  : {max(grid[(g,1.0)][0]/grid[(g,0.0)][0] for g in GS):.4f}")
print()
print("  MONOTONICITY IN p, certified cell-by-cell across the grid:")
mono=all(grid[(g,PS[i])][0] <= grid[(g,PS[i+1])][0] for g in GS for i in range(len(PS)-1))
print(f"    n_EB non-decreasing in p (i.e. non-increasing in temperature) : {mono}")


==> anc/zero-temperature/LICENSE.txt <==
MIT License

Copyright (c) 2026 Eran Kopel

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/zero-temperature/README.txt <==
Ancillary files for
  "The quantum lifetime of a future-referential feedback loop" (E. Kopel)

Everything here is also in the archived repository cited in Appendix B.

  pip install -r requirements.txt        (numpy, scipy, mpmath, matplotlib, python-flint)

MACHINE-VERIFIED CERTIFICATE  (rigorous 256-bit Arb ball arithmetic)
  verified_certificate.py   33 checks. C1-C8 are the Paper I certificate;
                            C9a-C9g certify n_EB(Phi) = 3 at the reference
                            point and uniformly on the four-dimensional box of
                            half-width 0.0013*pi in each angle; C10a-C10c verify
                            that Theorem 4.4 (the qubit bound) is correctly
                            instantiated here.
                            Exit code 0 iff every check passes.
  certificate.json          machine-readable certificate: rigorous enclosures,
                            environment metadata, SHA-256 of the script
  certificate_report.txt    console output of the committed run

  C9d deserves note: it re-derives the index with no eigenvalue solver at all --
  negativity by an explicit witness, positivity by Sylvester's criterion. Both
  are pure arithmetic and therefore exact under ball arithmetic.

SECOND-STACK AUDIT  (mpmath interval arithmetic; no Arb anywhere)
  audit_mpmath.py           24 checks, independent algorithms
  audit.json, audit_report.txt

NON-VACUITY
  falsifiability.py         A certificate that cannot fail proves nothing.
                            Re-runs the C9 drift chain at widened half-widths:
                            it holds at 0.0013*pi and fails at 0.004*pi and
                            beyond, while the statement itself remains true out
                            to about 0.01*pi. The certificate has a real
                            boundary, and errs on the safe side.

INDEPENDENT RE-IMPLEMENTATIONS
  nEB_crosscheck.py         the index by direct channel composition in mpmath at
                            60 digits -- no Bloch shortcut. Agrees with the
                            certificate to 25 significant digits.
  independent_crosscheck.py re-derives every number quoted in the companion paper

FIGURE
  make_fig1_index_landscape.py
                            regenerates Fig. 1 and asserts every landscape
                            statistic quoted in Sec. VI, so the figure cannot
                            drift from the text (~25 s)

RESEARCH SCRIPTS (companion paper; preserved from the original workflow)
  partial_swap_extension.py     the reference-point search
  choi_certified_region.py, choi_slice_bound.py, combined_*.py,
  symbolic_restricted.py, verify_analytic_*.py
  Some expect a /mnt/data prefix for intermediate files; adjust paths as needed.
  safe_interval_certificate.py implements the UNCORRECTED information budget
  discussed in Remark 1 of the companion paper, kept for the historical record.

Rigor is conditional on the correctness of Arb/python-flint and mpmath, which are
distinct codebases exercised by different algorithms.


==> anc/zero-temperature/audit.json <==
{
  "audit_of": "verified_certificate.py (Arb/python-flint stack)",
  "stack": "mpmath.iv directed-rounded intervals + exact rational similarity + Gershgorin cluster counting",
  "generated_utc": "2026-08-17T00:12:58.411892+00:00",
  "environment": {
    "python": "3.11.15 (main, Mar  3 2026, 09:26:23) [GCC 13.3.0]",
    "mpmath": "1.3.0",
    "numpy": "2.4.4",
    "iv_precision_bits": 192,
    "platform": "Linux-6.18.5-fc-v20-x86_64-with-glibc2.39"
  },
  "enclosures": {
    "norm_A0": "[0.71331370777234046357220179027241510355880709169937196610420126, 0.7133137077723405677623395670767166802961344774874602662075292]",
    "resolvent_norm": "[2.3872587016759477986495901905654096299633282216238038637621934, 2.3872587016759487058934037470936424679320583811604109253923584]",
    "norm_v0": "[0.58506984841839122418829440410440420139690322280256582238850281, 0.58506984841839122418829440410440420139690322280256582242753357]",
    "coherence_C0": "[0.57106728915878815283489768989341235269916559170866513784874974, 0.57106728915878815283489768989341235269916559170866513788108951]",
    "info_I0_bits": "[1.5686779504024213973503635115252715718040235571131665272512762, 1.5686779504024542835262899241492533548679645433449156731374547]",
    "mu_NPT": "[0.20527887571148069546021537210104317476270198466156460875123771, 0.20527887571148123693283556026407011645373964254077465339561449]",
    "choi_pt_eigs": [
      "[-0.20527887571148123693283556026407011645373964254077465339561449, -0.20527887571148069546021537210104317476270198466156460875123771]",
      "[0.31247480040073549364470374620905475339420073041546756398870799, 0.31247480040073584066710439953323751852020182522383093119362683]",
      "[0.4200986801380544376741282948031217499724138049288312995386423, 0.42009868013805476327210406744431189720805669632712003298025]",
      "[0.47270539517269037141052159024412087302379718863936274183936323, 0.47270539517269102572448883413126649909777138166772669260550513]"
    ]
  },
  "checks": [
    {
      "id": "A1",
      "statement": "||U'U - I||_F^2 < 1e-90 (unitarity of U_round)",
      "passed": true
    },
    {
      "id": "A2",
      "statement": "rho_FL has a doubly degenerate near-zero cluster (count = 2), handled by cluster counting (independent of the Gram reduction)",
      "passed": true
    },
    {
      "id": "A3",
      "statement": "CPTP: Tr J = 1, Hermitian, Tr_out J = I/2, J > 0 (certified)",
      "passed": true
    },
    {
      "id": "A4",
      "statement": "||A0||_2 in [0.71330, 0.71333]",
      "passed": true
    },
    {
      "id": "A5",
      "statement": "||(I-A0)^-1||_2 in [2.3872, 2.3874]",
      "passed": true
    },
    {
      "id": "A6",
      "statement": "||v0*||_2 in [0.5850, 0.5852]",
      "passed": true
    },
    {
      "id": "A7",
      "statement": "C0 in [0.5710, 0.5712]",
      "passed": true
    },
    {
      "id": "A8",
      "statement": "I0(F:L) in [1.5685, 1.5689] bits",
      "passed": true
    },
    {
      "id": "A9",
      "statement": "mu_NPT in [0.2051, 0.2054]",
      "passed": true
    },
    {
      "id": "A10",
      "statement": "lam1(H0) in [-0.2054, -0.2051]",
      "passed": true
    },
    {
      "id": "A11",
      "statement": "lam2(H0) in [0.3123, 0.3127]",
      "passed": true
    },
    {
      "id": "A12",
      "statement": "lam3(H0) in [0.4199, 0.4203]",
      "passed": true
    },
    {
      "id": "A13",
      "statement": "lam4(H0) in [0.4725, 0.4729]",
      "passed": true
    },
    {
      "id": "A14",
      "statement": "8 sin(delta/2) < 0.2051 at delta/pi = 0.01632312 (Prop. 3)",
      "passed": true
    },
    {
      "id": "A15",
      "statement": "stability margin 1-(0.71333+12s) > 0.23766",
      "passed": true
    },
    {
      "id": "A16",
      "statement": "coherence margin 0.5710 - D(s) > 0.41695",
      "passed": true
    },
    {
      "id": "A17",
      "statement": "tau(s) < 1/2 (Fannes-Audenaert regime)",
      "passed": true
    },
    {
      "id": "A18",
      "statement": "information margin 1.5685 - [3 h2(tau) + tau log2 3] > 0.17283",
      "passed": true
    },
    {
      "id": "A19",
      "statement": "NPT margin 0.2051 - 4s > 0.18876",
      "passed": true
    },
    {
      "id": "A20",
      "statement": "0.71333 + 12*0.02388916 < 1",
      "passed": true
    },
    {
      "id": "A21",
      "statement": "D(0.01149723) < 0.5710",
      "passed": true
    },
    {
      "id": "A22",
      "statement": "3 h2(tau) + tau log2 3 < 1.5685 at s = 0.00471753",
      "passed": true
    },
    {
      "id": "A23",
      "statement": "4*0.05127500 <= 0.2051 (exact rational arithmetic)",
      "passed": true
    },
    {
      "id": "A24",
      "statement": "closed-form A(kappa,beta), c(kappa,beta) of Prop. 1 (2 samples)",
      "passed": true
    }
  ],
  "all_passed": true,
  "script_sha256": "625d876a4681023ab9a344a4a3fbfa03dbaa4f9aaf67e5665e76b49fbff09649"
}

==> anc/zero-temperature/audit_mpmath.py <==
#!/usr/bin/env python3
"""Second-stack audit of the machine-verified certificate.

Independent re-verification of every check in verified_certificate.py using a
different verified-arithmetic stack and different algorithms for the delicate
steps:

  arithmetic   mpmath.iv directed-rounded interval arithmetic (pure Python;
               no Arb / FLINT / python-flint anywhere in this script);
  spectra      self-contained enclosures: an approximate diagonalizer Q is
               taken from numpy, converted ENTRY-EXACTLY to rational numbers,
               inverted EXACTLY over the rationals, and the interval matrix
               G = Q^{-1} H Q (similar to H, hence with the same eigenvalues)
               is bounded by Gershgorin discs. A connected component formed
               by k discs contains exactly k eigenvalues, which handles the
               doubly degenerate zero eigenvalue of rho_FL directly - no
               rank-2 Gram reduction and no Fannes slack are needed here,
               making this an independent treatment of that subtlety;
  linear solve interval Gaussian elimination (3x3) for the fixed point;
  equalities   exact rational arithmetic (fractions.Fraction).

numpy is used ONLY to propose non-certified approximate diagonalizers; all
certified statements are established in interval or rational arithmetic.
Interval comparisons via endpoints are certified: x.b < y.a implies x < y for
all values in the intervals.

Usage: python audit_mpmath.py   (exit code 0 iff all checks pass)
Requires: mpmath, numpy.
"""

import json
import hashlib
import platform
import sys
import datetime
from fractions import Fraction

import mpmath
from mpmath import iv
import numpy as np

iv.prec = 192

checks = []


def check(cid, statement, result):
    checks.append({"id": cid, "statement": statement, "passed": bool(result)})
    print(f"  [{'PASS' if result else 'FAIL'}] {cid}: {statement}")
    return bool(result)


# ------------------------------------------------------- certified compares
def lt(x, y):
    """Certified x < y for intervals/numbers (True only if provable)."""
    x, y = iv.mpf(x), iv.mpf(y)
    return bool(x.b < y.a)


def within(x, lo, hi):
    """Certified: interval x strictly inside [lo, hi] (decimal strings)."""
    return lt(iv.mpf(lo), x) and lt(x, iv.mpf(hi))


IVZ = iv.mpf(0)
TINY = iv.mpf(10) ** -45          # provably-negligible scale at prec 192
LOG2 = iv.log(iv.mpf(2))


def log2iv(x):
    return iv.log(x) / LOG2


# ------------------------------------------------------- complex intervals
class C:
    __slots__ = ("re", "im")

    def __init__(self, re=0, im=0):
        self.re = re if isinstance(re, type(IVZ)) else iv.mpf(re)
        self.im = im if isinstance(im, type(IVZ)) else iv.mpf(im)

    def __add__(self, o):
        o = _c(o); return C(self.re + o.re, self.im + o.im)

    def __sub__(self, o):
        o = _c(o); return C(self.re - o.re, self.im - o.im)

    def __mul__(self, o):
        o = _c(o)
        return C(self.re * o.re - self.im * o.im,
                 self.re * o.im + self.im * o.re)

    def __neg__(self):
        return C(-self.re, -self.im)

    def conj(self):
        return C(self.re, -self.im)

    def abs2(self):
        return self.re * self.re + self.im * self.im


def _c(x):
    return x if isinstance(x, C) else C(x)


# ------------------------------------------------------- matrix operations
def zeros(n, m):
    return [[C() for _ in range(m)] for _ in range(n)]


def eye(n):
    return [[C(1) if i == j else C() for j in range(n)] for i in range(n)]


def mmul(A, B):
    n, k, m = len(A), len(B), len(B[0])
    out = zeros(n, m)
    for i in range(n):
        for j in range(m):
            s = C()
            for t in range(k):
                s = s + A[i][t] * B[t][j]
            out[i][j] = s
    return out


def madd(A, B, sa=None, sb=None):
    sa = C(1) if sa is None else _c(sa)
    sb = C(1) if sb is None else _c(sb)
    return [[sa * A[i][j] + sb * B[i][j] for j in range(len(A[0]))]
            for i in range(len(A))]


def dagger(A):
    return [[A[j][i].conj() for j in range(len(A))] for i in range(len(A[0]))]


def kron(A, B):
    na, ma, nb, mb = len(A), len(A[0]), len(B), len(B[0])
    return [[A[i // nb][j // mb] * B[i % nb][j % mb]
             for j in range(ma * mb)] for i in range(na * nb)]


def trace(A):
    s = C()
    for i in range(len(A)):
        s = s + A[i][i]
    return s


def frob_sq(A):
    s = IVZ
    for row in A:
        for x in row:
            s = s + x.abs2()
    return s


def ptrace(A, keep, dims=(2, 2, 2)):
    n = len(dims)
    keep = tuple(keep)
    dkeep = 1
    for i in keep:
        dkeep *= dims[i]
    out = zeros(dkeep, dkeep)
    D = 1
    for d in dims:
        D *= d

    def unindex(flat):
        idx = []
        for d in reversed(dims):
            idx.append(flat % d)
            flat //= d
        return list(reversed(idx))

    for r in range(D):
        ir = unindex(r)
        for c_ in range(D):
            ic = unindex(c_)
            if any(ir[t] != ic[t] for t in range(n) if t not in keep):
                continue
            rr = cc = 0
            for t in keep:
                rr = rr * dims[t] + ir[t]
                cc = cc * dims[t] + ic[t]
            out[rr][cc] = out[rr][cc] + A[r][c_]
    return out


# ------------------------------------- exact rational linear algebra (Q^-1)
class RC:
    """Rational complex number (exact)."""
    __slots__ = ("re", "im")

    def __init__(self, re=0, im=0):
        self.re, self.im = Fraction(re), Fraction(im)

    def __add__(s, o): return RC(s.re + o.re, s.im + o.im)
    def __sub__(s, o): return RC(s.re - o.re, s.im - o.im)
    def __mul__(s, o): return RC(s.re * o.re - s.im * o.im,
                                 s.re * o.im + s.im * o.re)

    def __truediv__(s, o):
        d = o.re * o.re + o.im * o.im
        return RC((s.re * o.re + s.im * o.im) / d,
                  (s.im * o.re - s.re * o.im) / d)

    def absf(s):
        return float(s.re) ** 2 + float(s.im) ** 2


def rc_inv(M):
    """Exact inverse of a rational-complex matrix via Gaussian elimination."""
    n = len(M)
    A = [[RC(M[i][j].re, M[i][j].im) for j in range(n)] for i in range(n)]
    I = [[RC(1 if i == j else 0) for j in range(n)] for i in range(n)]
    for col in range(n):
        piv = max(range(col, n), key=lambda r: A[r][col].absf())
        A[col], A[piv] = A[piv], A[col]
        I[col], I[piv] = I[piv], I[col]
        p = A[col][col]
        for j in range(n):
            A[col][j] = A[col][j] / p
            I[col][j] = I[col][j] / p
        for r in range(n):
            if r != col:
                f = A[r][col]
                for j in range(n):
                    A[r][j] = A[r][j] - f * A[col][j]
                    I[r][j] = I[r][j] - f * I[col][j]
    return I


def frac_to_iv(f):
    """Exact conversion Fraction -> interval (numerator/denominator exact,
    division outward-rounded)."""
    return iv.mpf(f.numerator) / iv.mpf(f.denominator)


def rc_to_C(M):
    return [[C(frac_to_iv(x.re), frac_to_iv(x.im)) for x in row] for row in M]


# --------------------------------------------- Gershgorin spectral enclosure
def sqrt_upper(x):
    """Upper bound (degenerate interval) for sqrt of a nonneg-valued interval."""
    hi = abs(x).b
    return iv.sqrt(iv.mpf([hi, hi])).b


def eig_enclosures(H):
    """Rigorous eigenvalue enclosures with multiplicities for a Hermitian
    interval matrix H (containing a true Hermitian matrix H').

    Returns a list of (lo, hi, count) clusters covering all eigenvalues.
    Method: exact rational similarity by an approximate diagonalizer,
    followed by Gershgorin discs; a connected component of k discs contains
    exactly k eigenvalues (with multiplicity)."""
    n = len(H)
    Hf = np.array([[complex(mpmath.mpf(H[i][j].re.mid), mpmath.mpf(H[i][j].im.mid))
                    for j in range(n)] for i in range(n)])
    _, Qf = np.linalg.eigh((Hf + Hf.conj().T) / 2)
    Qr = [[RC(Fraction(float(Qf[i, j].real)), Fraction(float(Qf[i, j].imag)))
           for j in range(n)] for i in range(n)]
    Qinv = rc_inv(Qr)
    Qi, Qc = rc_to_C(Qinv), rc_to_C(Qr)
    G = mmul(Qi, mmul(H, Qc))
    discs = []
    for i in range(n):
        R = IVZ
        for j in range(n):
            if j != i:
                R = R + iv.mpf([sqrt_upper(G[i][j].abs2())] * 2)
        c = G[i][i].re  # true eigenvalues are real
        discs.append((c.a - R.b, c.b + R.b))
    discs.sort(key=lambda d: d[0])
    clusters = []
    for lo, hi in discs:
        if clusters and not (clusters[-1][1] < lo):  # overlap
            plo, phi, k = clusters[-1]
            clusters[-1] = (plo, max(phi, hi), k + 1)
        else:
            clusters.append((lo, hi, 1))
    return clusters


def cluster_to_iv(cl):
    lo, hi, _ = cl
    return iv.mpf([lo, hi])


# ----------------------------------------------- interval Gaussian solve 3x3
def iv_solve3(Areal, breal):
    """Interval Gaussian elimination for a 3x3 real interval system."""
    A = [[Areal[i][j] for j in range(3)] + [breal[i]] for i in range(3)]
    for col in range(3):
        piv = max(range(col, 3), key=lambda r: abs(float(mpmath.mpf(A[r][col].mid))))
        A[col], A[piv] = A[piv], A[col]
        for r in range(col + 1, 3):
            f = A[r][col] / A[col][col]
            for j in range(col, 4):
                A[r][j] = A[r][j] - f * A[col][j]
    x = [IVZ] * 3
    for i in (2, 1, 0):
        s = A[i][3]
        for j in range(i + 1, 3):
            s = s - A[i][j] * x[j]
        x[i] = s / A[i][i]
    return x


# ----------------------------------------------------------------- entropy
def entropy_from_clusters(clusters):
    """Enclosure of -sum lam log2 lam over rigorous eigenvalue clusters of a
    density matrix (true eigenvalues in [0,1])."""
    S = IVZ
    for lo, hi, k in clusters:
        hi_iv = iv.mpf([hi, hi])
        if IVZ.b < lo:  # strictly positive cluster
            lam = iv.mpf([lo, hi])
            S = S + k * (-(lam * log2iv(lam)))
        else:
            # cluster touches 0: true eigenvalues in [0, hi]; on [0,1/e]
            # the map -x log2 x is increasing, so each eigenvalue contributes
            # a value in [0, -hi log2 hi]
            assert lt(hi_iv, iv.mpf("0.3678")), "near-zero cluster too wide"
            top = (-(hi_iv * log2iv(hi_iv))).b
            S = S + k * iv.mpf([0, top])
    return S


def h2(x):
    return -(x * log2iv(x)) - ((1 - x) * log2iv(1 - x))


# ------------------------------------------------------------- model setup
PI = iv.pi
I2 = eye(2)
X = [[C(), C(1)], [C(1), C()]]
Y = [[C(), C(0, -1)], [C(0, 1), C()]]
Z = [[C(1), C()], [C(), C(-1)]]
P0 = [[C(1), C()], [C(), C()]]
P1 = [[C(), C()], [C(), C(1)]]
PAULI = [X, Y, Z]


def Ry(a):
    c, s = iv.cos(a / 2), iv.sin(a / 2)
    return [[C(c), C(-s)], [C(s), C(c)]]


SWAP_ML = zeros(8, 8)
for m_ in range(2):
    for f_ in range(2):
        for l_ in range(2):
            SWAP_ML[4 * l_ + 2 * f_ + m_][4 * m_ + 2 * f_ + l_] = C(1)


def U_W(th):
    return madd(kron(P0, kron(Ry(PI - 2 * th), I2)),
                kron(P1, kron(Ry(2 * th), I2)))


def U_weak(k):
    zy = kron(I2, kron(Z, Y))
    return madd(eye(8), zy, C(iv.cos(k / 2)), C(IVZ, -iv.sin(k / 2)))


def U_fb(ph):
    return madd(eye(8), SWAP_ML, C(iv.cos(ph)), C(IVZ, -iv.sin(ph)))


def U_round(th, k, ph, b):
    return mmul(kron(Ry(b), kron(I2, I2)),
                mmul(U_fb(ph), mmul(U_weak(k), U_W(th))))


P00 = zeros(4, 4)
P00[0][0] = C(1)


def channel_apply(U, Xop):
    return ptrace(mmul(U, mmul(kron(Xop, P00), dagger(U))), (0,))


def bloch_data(U):
    def rtr(out, P):
        t = trace(mmul(P, out))
        assert lt(abs(t.im), TINY)
        return t.re

    half = [[C(iv.mpf(1) / 2), C()], [C(), C(iv.mpf(1) / 2)]]
    out_half = channel_apply(U, half)
    c = [rtr(out_half, P) for P in PAULI]
    A = [[IVZ] * 3 for _ in range(3)]
    for j, Pj in enumerate(PAULI):
        out_j = channel_apply(U, Pj)
        for i, Pi in enumerate(PAULI):
            A[i][j] = rtr(out_j, Pi) / 2
    return A, c


# ================================================================== AUDIT ==
print("Second-stack audit (mpmath.iv intervals + rational Gershgorin, prec = %d bits)"
      % iv.prec)
print("=" * 74)

theta0 = iv.mpf("0.16345853") * PI
kappa0 = iv.mpf("0.43230980") * PI
phi0 = iv.mpf("0.20061939") * PI
beta0 = iv.mpf("0.23903823") * PI

U0 = U_round(theta0, kappa0, phi0, beta0)

# A1 unitarity
check("A1", "||U'U - I||_F^2 < 1e-90 (unitarity of U_round)",
      lt(frob_sq(madd(mmul(dagger(U0), U0), eye(8), C(1), C(-1))), TINY * TINY))

A, c = bloch_data(U0)
IA = [[(iv.mpf(1) if i == j else IVZ) - A[i][j] for j in range(3)] for i in range(3)]

AtA = [[C(sum((A[t][i] * A[t][j] for t in range(3)), IVZ)) for j in range(3)] for i in range(3)]
MtM = [[C(sum((IA[t][i] * IA[t][j] for t in range(3)), IVZ)) for j in range(3)] for i in range(3)]
nA = iv.sqrt(cluster_to_iv(eig_enclosures(AtA)[-1]))
Rnorm = 1 / iv.sqrt(cluster_to_iv(eig_enclosures(MtM)[0]))

v = iv_solve3(IA, c)
vnorm = iv.sqrt(v[0] * v[0] + v[1] * v[1] + v[2] * v[2])
coh = iv.sqrt(v[0] * v[0] + v[1] * v[1])

# rho* = (I + v.sigma)/2
rho_star = [[C((1 + v[2]) / 2), C(v[0] / 2, -v[1] / 2)],
            [C(v[0] / 2, v[1] / 2), C((1 - v[2]) / 2)]]

V = mmul(U_weak(kappa0), U_W(theta0))
big = mmul(V, mmul(kron(rho_star, P00), dagger(V)))
rho_FL = ptrace(big, (1, 2))
rho_F = ptrace(big, (1,))
rho_L = ptrace(big, (2,))

clFL = eig_enclosures(rho_FL)
nzero = sum(k for lo, hi, k in clFL if not (IVZ.b < lo))
print(f"  [info] rho_FL Gershgorin clusters: "
      + ", ".join(f"[{mpmath.nstr(lo.mid, 8)},{mpmath.nstr(hi.mid, 8)}]x{k}"
                  for lo, hi, k in clFL))
check("A2", "rho_FL has a doubly degenerate near-zero cluster (count = 2), "
            "handled by cluster counting (independent of the Gram reduction)",
      nzero == 2)

Iq = entropy_from_clusters(eig_enclosures(rho_F)) \
    + entropy_from_clusters(eig_enclosures(rho_L)) \
    - entropy_from_clusters(clFL)

J = zeros(4, 4)
for i in range(2):
    for j in range(2):
        E = zeros(2, 2)
        E[i][j] = C(1)
        J = madd(J, kron(E, channel_apply(U0, E)), C(1), C(iv.mpf(1) / 2))

# CPTP checks
tp = lt(abs((trace(J) - C(1)).re) + abs((trace(J)).im), TINY + TINY)
herm = lt(frob_sq(madd(J, dagger(J), C(1), C(-1))), TINY * TINY)
tro = True
for a in range(2):
    for ap in range(2):
        s = C()
        for b in range(2):
            s = s + J[2 * a + b][2 * ap + b]
        target = iv.mpf(1) / 2 if a == ap else IVZ
        tro = tro and lt(abs(s.re - target) + abs(s.im), TINY + TINY)
Jpos = all(IVZ.b < lo for lo, hi, k in eig_enclosures(J))
check("A3", "CPTP: Tr J = 1, Hermitian, Tr_out J = I/2, J > 0 (certified)",
      tp and herm and tro and Jpos)

H = zeros(4, 4)
for a in range(2):
    for b in range(2):
        for ap in range(2):
            for bp in range(2):
                H[2 * a + b][2 * ap + bp] = J[2 * ap + b][2 * a + bp]
clH = eig_enclosures(H)
assert all(k == 1 for _, _, k in clH), "Choi PT spectrum should be simple"
Hev = [cluster_to_iv(cl) for cl in clH]
mu = -Hev[0]

# A4..A9: Table II containment
ok = True
ok &= check("A4", "||A0||_2 in [0.71330, 0.71333]", within(nA, "0.71330", "0.71333"))
ok &= check("A5", "||(I-A0)^-1||_2 in [2.3872, 2.3874]", within(Rnorm, "2.3872", "2.3874"))
ok &= check("A6", "||v0*||_2 in [0.5850, 0.5852]", within(vnorm, "0.5850", "0.5852"))
ok &= check("A7", "C0 in [0.5710, 0.5712]", within(coh, "0.5710", "0.5712"))
ok &= check("A8", "I0(F:L) in [1.5685, 1.5689] bits", within(Iq, "1.5685", "1.5689"))
ok &= check("A9", "mu_NPT in [0.2051, 0.2054]", within(mu, "0.2051", "0.2054"))

# A10..A13: Choi PT spectrum intervals
ok &= check("A10", "lam1(H0) in [-0.2054, -0.2051]", within(Hev[0], "-0.2054", "-0.2051"))
ok &= check("A11", "lam2(H0) in [0.3123, 0.3127]", within(Hev[1], "0.3123", "0.3127"))
ok &= check("A12", "lam3(H0) in [0.4199, 0.4203]", within(Hev[2], "0.4199", "0.4203"))
ok &= check("A13", "lam4(H0) in [0.4725, 0.4729]", within(Hev[3], "0.4725", "0.4729"))

# A14: Prop 3 boundary
delta3 = iv.mpf("0.01632312") * PI
check("A14", "8 sin(delta/2) < 0.2051 at delta/pi = 0.01632312 (Prop. 3)",
      lt(8 * iv.sin(delta3 / 2), iv.mpf("0.2051")))

# A15..A19: Prop 4 margins from unfavorable Table II endpoints
Aup, Rup, vup = iv.mpf("0.71333"), iv.mpf("2.3874"), iv.mpf("0.5852")
Clo, Ilo, mulo = iv.mpf("0.5710"), iv.mpf("1.5685"), iv.mpf("0.2051")
sq = 2 * iv.sin((iv.mpf("0.0013") * PI) / 2)
Ds = Rup * (4 * iv.sqrt(iv.mpf(3)) * sq + 12 * sq * vup) / (1 - 12 * sq * Rup)
tau = 2 * sq + Ds / 2
check("A15", "stability margin 1-(0.71333+12s) > 0.23766",
      lt(iv.mpf("0.23766"), 1 - (Aup + 12 * sq)))
check("A16", "coherence margin 0.5710 - D(s) > 0.41695",
      lt(iv.mpf("0.41695"), Clo - Ds))
check("A17", "tau(s) < 1/2 (Fannes-Audenaert regime)", lt(tau, iv.mpf(1) / 2))
check("A18", "information margin 1.5685 - [3 h2(tau) + tau log2 3] > 0.17283",
      lt(iv.mpf("0.17283"), Ilo - (3 * h2(tau) + tau * log2iv(iv.mpf(3)))))
check("A19", "NPT margin 0.2051 - 4s > 0.18876",
      lt(iv.mpf("0.18876"), mulo - 4 * sq))

# A20..A22: threshold safety (equality case in exact rational arithmetic)
check("A20", "0.71333 + 12*0.02388916 < 1",
      lt(Aup + 12 * iv.mpf("0.02388916"), iv.mpf(1)))
sc = iv.mpf("0.01149723")
check("A21", "D(0.01149723) < 0.5710",
      lt(Rup * (4 * iv.sqrt(iv.mpf(3)) * sc + 12 * sc * vup) / (1 - 12 * sc * Rup), Clo))
si = iv.mpf("0.00471753")
Dsi = Rup * (4 * iv.sqrt(iv.mpf(3)) * si + 12 * si * vup) / (1 - 12 * si * Rup)
ti = 2 * si + Dsi / 2
check("A22", "3 h2(tau) + tau log2 3 < 1.5685 at s = 0.00471753",
      lt(3 * h2(ti) + ti * log2iv(iv.mpf(3)), Ilo))
check("A23", "4*0.05127500 <= 0.2051 (exact rational arithmetic)",
      4 * Fraction(5127500, 10 ** 8) <= Fraction(2051, 10 ** 4))

# A24: closed-form spot check
ok24 = True
for kf, bf in [("0.30", "0.20"), ("0.43230980", "0.23903823")]:
    k, b = iv.mpf(kf) * PI, iv.mpf(bf) * PI
    Ac, cc = bloch_data(U_round(iv.mpf(0), k, PI / 2, b))
    Aan = [[IVZ, IVZ, -(iv.cos(b) * iv.sin(k))], [IVZ] * 3,
           [IVZ, IVZ, iv.sin(b) * iv.sin(k)]]
    can = [iv.sin(b) * iv.cos(k), IVZ, iv.cos(b) * iv.cos(k)]
    for i in range(3):
        ok24 = ok24 and lt(abs(cc[i] - can[i]), TINY)
        for j in range(3):
            ok24 = ok24 and lt(abs(Ac[i][j] - Aan[i][j]), TINY)
check("A24", "closed-form A(kappa,beta), c(kappa,beta) of Prop. 1 (2 samples)", ok24)

# ================================================================ REPORT ==
all_pass = all(ch["passed"] for ch in checks)
with open(__file__, "rb") as f:
    script_sha = hashlib.sha256(f.read()).hexdigest()
audit = {
    "audit_of": "verified_certificate.py (Arb/python-flint stack)",
    "stack": "mpmath.iv directed-rounded intervals + exact rational "
             "similarity + Gershgorin cluster counting",
    "generated_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
    "environment": {
        "python": sys.version,
        "mpmath": mpmath.__version__,
        "numpy": np.__version__,
        "iv_precision_bits": iv.prec,
        "platform": platform.platform(),
    },
    "enclosures": {
        "norm_A0": str(nA), "resolvent_norm": str(Rnorm),
        "norm_v0": str(vnorm), "coherence_C0": str(coh),
        "info_I0_bits": str(Iq), "mu_NPT": str(mu),
        "choi_pt_eigs": [str(e) for e in Hev],
    },
    "checks": checks,
    "all_passed": all_pass,
    "script_sha256": script_sha,
}
with open("audit.json", "w") as f:
    json.dump(audit, f, indent=2)
print("=" * 74)
print(f"RESULT: {'ALL %d CHECKS PASSED' % len(checks) if all_pass else '*** FAILURES PRESENT ***'}")
print("audit.json written (sha256 of this script: %s)" % script_sha[:16])
sys.exit(0 if all_pass else 1)


==> anc/zero-temperature/audit_report.txt <==
Second-stack audit (mpmath.iv intervals + rational Gershgorin, prec = 192 bits)
==========================================================================
  [PASS] A1: ||U'U - I||_F^2 < 1e-90 (unitarity of U_round)
  [info] rho_FL Gershgorin clusters: [[-0.00000000000000048213902044599999508914979759297460333804263785763039536276148, -0.00000000000000048213902044599999508914979759297460333804263785763039536276148],[0.00000000000000048213902044600004865584896187750404960236154231410436332792896, 0.00000000000000048213902044600004865584896187750404960236154231410436332792896]]x2, [[0.070850292691201786245314148130602316535193975635902553006866998, 0.070850292691201786245314148130602316535193975635902553006866998],[0.070850292691201854114685672208260175058693841857219913156065997, 0.070850292691201854114685672208260175058693841857219913156065997]]x1, [[0.92914970730879801481883186627424828731274953336340345896973429, 0.92914970730879801481883186627424828731274953336340345896973429],[0.9291497073087983448211683133868313697351519303236506445427784, 0.9291497073087983448211683133868313697351519303236506445427784]]x1
  [PASS] A2: rho_FL has a doubly degenerate near-zero cluster (count = 2), handled by cluster counting (independent of the Gram reduction)
  [PASS] A3: CPTP: Tr J = 1, Hermitian, Tr_out J = I/2, J > 0 (certified)
  [PASS] A4: ||A0||_2 in [0.71330, 0.71333]
  [PASS] A5: ||(I-A0)^-1||_2 in [2.3872, 2.3874]
  [PASS] A6: ||v0*||_2 in [0.5850, 0.5852]
  [PASS] A7: C0 in [0.5710, 0.5712]
  [PASS] A8: I0(F:L) in [1.5685, 1.5689] bits
  [PASS] A9: mu_NPT in [0.2051, 0.2054]
  [PASS] A10: lam1(H0) in [-0.2054, -0.2051]
  [PASS] A11: lam2(H0) in [0.3123, 0.3127]
  [PASS] A12: lam3(H0) in [0.4199, 0.4203]
  [PASS] A13: lam4(H0) in [0.4725, 0.4729]
  [PASS] A14: 8 sin(delta/2) < 0.2051 at delta/pi = 0.01632312 (Prop. 3)
  [PASS] A15: stability margin 1-(0.71333+12s) > 0.23766
  [PASS] A16: coherence margin 0.5710 - D(s) > 0.41695
  [PASS] A17: tau(s) < 1/2 (Fannes-Audenaert regime)
  [PASS] A18: information margin 1.5685 - [3 h2(tau) + tau log2 3] > 0.17283
  [PASS] A19: NPT margin 0.2051 - 4s > 0.18876
  [PASS] A20: 0.71333 + 12*0.02388916 < 1
  [PASS] A21: D(0.01149723) < 0.5710
  [PASS] A22: 3 h2(tau) + tau log2 3 < 1.5685 at s = 0.00471753
  [PASS] A23: 4*0.05127500 <= 0.2051 (exact rational arithmetic)
  [PASS] A24: closed-form A(kappa,beta), c(kappa,beta) of Prop. 1 (2 samples)
==========================================================================
RESULT: ALL 24 CHECKS PASSED
audit.json written (sha256 of this script: 625d876a4681023a)


==> anc/zero-temperature/certificate.json <==
{
  "paper": "Stable, informative, coherent, and non-entanglement-breaking fixed points of multi-time quantum processes",
  "author": "Eran Kopel (Tel Aviv University)",
  "generated_utc": "2026-08-17T00:12:57.576790+00:00",
  "environment": {
    "python": "3.11.15 (main, Mar  3 2026, 09:26:23) [GCC 13.3.0]",
    "python-flint": "0.9.0",
    "arb_precision_bits": 256,
    "platform": "Linux-6.18.5-fc-v20-x86_64-with-glibc2.39"
  },
  "parameters_over_pi": {
    "theta0": "0.16345853",
    "kappa0": "0.43230980",
    "phi0": "0.20061939",
    "beta0": "0.23903823"
  },
  "rigorous_enclosures": {
    "norm_A0": "[0.71331370777234051566727067867457525165698850035165306272073452889676036026 +/- 5.77e-75]",
    "resolvent_norm": "[2.3872587016759482522714969688294663667534533417644965316333012852733953193 +/- 5.11e-74]",
    "norm_v0": "[0.58506984841839122418829440410440420139690322280256582240804557652342372026 +/- 6.00e-75]",
    "coherence_C0": "[0.57106728915878815283489768989341235269916559170866513786492703368611927916 +/- 4.10e-75]",
    "info_I0_bits": "[1.5686779504024527589505454936191177558056779963838010 +/- 3.31e-53]",
    "choi_pt_eigs": [
      "[-0.20527887571148096619652546618260331183417334104242055526152125792408513929 +/- 8.27e-75]",
      "[0.31247480040073566715590407287111572219658080693204097707681869508980655556 +/- 8.32e-75]",
      "[0.42009868013805460047311618112365311561733643294247334829459825743996855832 +/- 9.34e-75]",
      "[0.47270539517269069856750521218783447402025610116790622989010430539431002541 +/- 8.43e-75]"
    ],
    "mu_NPT": "[0.20527887571148096619652546618260331183417334104242055526152125792408513929 +/- 8.27e-75]",
    "s_square_0.0013pi": "[0.004084067611301078553782179574495514297049581177761436592685641610247959231035 +/- 4.83e-79]",
    "D(s)": "[0.1540466238753745585683472987589460977474504245270033210853241389385896951387 +/- 4.90e-77]",
    "tau(s)": "[0.0851914471602894363917380085284640774678243746190245337280333526897907660314 +/- 1.37e-77]",
    "lambda_min_choi_pt_powers": {
      "1": "[-0.2052788757114809661965254661826033118341733410424205552615212579240851393 +/- 2.29e-74]",
      "2": "[-0.0451949891272574508432369898062016141796311199881361274845716955276489325 +/- 6.82e-74]",
      "3": "[0.037085467478072925649220400264447889492579114141162919520436327472030488 +/- 3.32e-73]"
    },
    "delta_A_on_square": "[0.01779111396816387631307135620808372033491303966622034999443754993539794416194 +/- 1.80e-78]",
    "delta_c_on_square": "[0.006700240532056374648648036646152058590230848738087349511635964826910508769543 +/- 4.44e-79]",
    "lambda_min_drift_on_square": {
      "2": "[0.01526895069990629034611867923099221488625045191924184353975089524718235532918 +/- 3.93e-78]",
      "3": "[0.01936484078774253359346529401803276509421324060661504730721052540602359640371 +/- 6.26e-78]"
    },
    "n_EB": "3",
    "thm1_closed_form_bound": "7.000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "checks": [
    {
      "id": "C1",
      "statement": "||U'U - I||_F < 1e-60 (unitarity of U_round)",
      "passed": true
    },
    {
      "id": "C2",
      "statement": "Choi state: Tr J = 1, Hermitian, Tr_out J = I/2, PSD (up to 1e-60)",
      "passed": true
    },
    {
      "id": "C3a",
      "statement": "||A0||_2 in [0.71330, 0.71333]",
      "passed": true
    },
    {
      "id": "C3b",
      "statement": "||(I-A0)^-1||_2 in [2.3872, 2.3874]",
      "passed": true
    },
    {
      "id": "C3c",
      "statement": "||v0*||_2 in [0.5850, 0.5852]",
      "passed": true
    },
    {
      "id": "C3d",
      "statement": "C0 in [0.5710, 0.5712]",
      "passed": true
    },
    {
      "id": "C3e",
      "statement": "I0(F:L) in [1.5685, 1.5689] bits",
      "passed": true
    },
    {
      "id": "C3f",
      "statement": "mu_NPT in [0.2051, 0.2054]",
      "passed": true
    },
    {
      "id": "C4a",
      "statement": "lam1(H0) in [-0.2054, -0.2051]",
      "passed": true
    },
    {
      "id": "C4b",
      "statement": "lam2(H0) in [0.3123, 0.3127]",
      "passed": true
    },
    {
      "id": "C4c",
      "statement": "lam3(H0) in [0.4199, 0.4203]",
      "passed": true
    },
    {
      "id": "C4d",
      "statement": "lam4(H0) in [0.4725, 0.4729]",
      "passed": true
    },
    {
      "id": "C5",
      "statement": "8 sin(delta/2) < 0.2051 at delta/pi = 0.01632312 (Prop. 3)",
      "passed": true
    },
    {
      "id": "C6a",
      "statement": "stability margin 1-(0.71333+12s) > 0.23766",
      "passed": true
    },
    {
      "id": "C6b",
      "statement": "coherence margin 0.5710 - D(s) > 0.41695",
      "passed": true
    },
    {
      "id": "C6c",
      "statement": "tau(s) < 1/2 (validity of Fannes-Audenaert regime)",
      "passed": true
    },
    {
      "id": "C6d",
      "statement": "information margin 1.5685 - [3 h2(tau) + tau log2 3] > 0.17283",
      "passed": true
    },
    {
      "id": "C6e",
      "statement": "NPT margin 0.2051 - 4s > 0.18876",
      "passed": true
    },
    {
      "id": "C7a",
      "statement": "0.71333 + 12*0.02388916 < 1",
      "passed": true
    },
    {
      "id": "C7b",
      "statement": "D(0.01149723) < 0.5710",
      "passed": true
    },
    {
      "id": "C7c",
      "statement": "3 h2(tau) + tau log2 3 < 1.5685 at s = 0.00471753",
      "passed": true
    },
    {
      "id": "C7d",
      "statement": "4*0.05127500 <= 0.2051 (exact rational arithmetic)",
      "passed": true
    },
    {
      "id": "C8",
      "statement": "closed-form A(kappa,beta), c(kappa,beta) of Prop. 1 (3 samples)",
      "passed": true
    },
    {
      "id": "C9a",
      "statement": "lambda_min[J(Phi)^T_R] < 0: Phi is NPT, hence not EB",
      "passed": true
    },
    {
      "id": "C9b",
      "statement": "lambda_min[J(Phi^2)^T_R] < 0: Phi^2 is NPT, hence not EB",
      "passed": true
    },
    {
      "id": "C9c",
      "statement": "lambda_min[J(Phi^3)^T_R] > 0: Phi^3 is PPT, hence EB (d=2) => n_EB(Phi_0) = 3",
      "passed": true
    },
    {
      "id": "C9d",
      "statement": "cross-check without an eigensolver: witnesses give lambda_min < 0 (n=1,2), Sylvester gives PD (n=3)",
      "passed": true
    },
    {
      "id": "C9e",
      "statement": "certified derivative bounds on the square: delta_A < 0.018, delta_c < 0.0068",
      "passed": true
    },
    {
      "id": "C9f",
      "statement": "drift(n=2) < |lambda_min(n=2)|: Phi^2 is NPT on the WHOLE square (Weyl)",
      "passed": true
    },
    {
      "id": "C9g",
      "statement": "drift(n=3) < lambda_min(n=3): Phi^3 is PPT on the WHOLE square => n_EB(Phi) = 3 uniformly",
      "passed": true
    },
    {
      "id": "C10a",
      "statement": "hypotheses of Thm 1: ||A||_2 < 1 and ||v*|| < 1 (fixed point has full rank)",
      "passed": true
    },
    {
      "id": "C10b",
      "statement": "Weyl chain of Thm 1 holds at n = 1,2,3: lambda_min >= (1-r)/4 - (a^n/2) sqrt(r^2+3)",
      "passed": true
    },
    {
      "id": "C10c",
      "statement": "Thm 1 closed form gives n_EB <= 7, consistent with the certified n_EB = 3",
      "passed": true
    }
  ],
  "all_passed": true,
  "script_sha256": "390f4b3f3fdad729e3d9500e02dff91fbfb5302ef0be3d44b0482664dee9c9dd",
  "note": "Ball comparisons are certified: True only if the relation holds for all values in the enclosing balls. Rigor is conditional on the correctness of Arb/python-flint."
}

==> anc/zero-temperature/certificate_report.txt <==
Machine-verified certificate (Arb ball arithmetic, prec = 256 bits)
==========================================================================
  [PASS] C1: ||U'U - I||_F < 1e-60 (unitarity of U_round)
  [PASS] C2: Choi state: Tr J = 1, Hermitian, Tr_out J = I/2, PSD (up to 1e-60)
  [PASS] C3a: ||A0||_2 in [0.71330, 0.71333]
  [PASS] C3b: ||(I-A0)^-1||_2 in [2.3872, 2.3874]
  [PASS] C3c: ||v0*||_2 in [0.5850, 0.5852]
  [PASS] C3d: C0 in [0.5710, 0.5712]
  [PASS] C3e: I0(F:L) in [1.5685, 1.5689] bits
  [PASS] C3f: mu_NPT in [0.2051, 0.2054]
  [PASS] C4a: lam1(H0) in [-0.2054, -0.2051]
  [PASS] C4b: lam2(H0) in [0.3123, 0.3127]
  [PASS] C4c: lam3(H0) in [0.4199, 0.4203]
  [PASS] C4d: lam4(H0) in [0.4725, 0.4729]
  [PASS] C5: 8 sin(delta/2) < 0.2051 at delta/pi = 0.01632312 (Prop. 3)
  [PASS] C6a: stability margin 1-(0.71333+12s) > 0.23766
  [PASS] C6b: coherence margin 0.5710 - D(s) > 0.41695
  [PASS] C6c: tau(s) < 1/2 (validity of Fannes-Audenaert regime)
  [PASS] C6d: information margin 1.5685 - [3 h2(tau) + tau log2 3] > 0.17283
  [PASS] C6e: NPT margin 0.2051 - 4s > 0.18876
  [PASS] C7a: 0.71333 + 12*0.02388916 < 1
  [PASS] C7b: D(0.01149723) < 0.5710
  [PASS] C7c: 3 h2(tau) + tau log2 3 < 1.5685 at s = 0.00471753
  [PASS] C7d: 4*0.05127500 <= 0.2051 (exact rational arithmetic)
  [PASS] C8: closed-form A(kappa,beta), c(kappa,beta) of Prop. 1 (3 samples)
==========================================================================
Rigorous enclosures (ball notation [mid +/- rad]):
  norm_A0 = [0.71331370777234051566727067867457525165698850035165306272073452889676036026 +/- 5.77e-75]
  resolvent_norm = [2.3872587016759482522714969688294663667534533417644965316333012852733953193 +/- 5.11e-74]
  norm_v0 = [0.58506984841839122418829440410440420139690322280256582240804557652342372026 +/- 6.00e-75]
  coherence_C0 = [0.57106728915878815283489768989341235269916559170866513786492703368611927916 +/- 4.10e-75]
  info_I0_bits = [1.5686779504024527589505454936191177558056779963838010 +/- 3.31e-53]
  choi_pt_eigs[0] = [-0.20527887571148096619652546618260331183417334104242055526152125792408513929 +/- 8.27e-75]
  choi_pt_eigs[1] = [0.31247480040073566715590407287111572219658080693204097707681869508980655556 +/- 8.32e-75]
  choi_pt_eigs[2] = [0.42009868013805460047311618112365311561733643294247334829459825743996855832 +/- 9.34e-75]
  choi_pt_eigs[3] = [0.47270539517269069856750521218783447402025610116790622989010430539431002541 +/- 8.43e-75]
  mu_NPT = [0.20527887571148096619652546618260331183417334104242055526152125792408513929 +/- 8.27e-75]
  s_square_0.0013pi = [0.004084067611301078553782179574495514297049581177761436592685641610247959231035 +/- 4.83e-79]
  D(s) = [0.1540466238753745585683472987589460977474504245270033210853241389385896951387 +/- 4.90e-77]
  tau(s) = [0.0851914471602894363917380085284640774678243746190245337280333526897907660314 +/- 1.37e-77]
==========================================================================
RESULT: ALL 23 CHECKS PASSED
certificate.json written (sha256 of this script: 496a84048b3e098b)


==> anc/zero-temperature/choi_certified_region.py <==

import numpy as np, matplotlib.pyplot as plt
from scipy.linalg import expm
import argparse, os

def main():
 ap=argparse.ArgumentParser()
 ap.add_argument('--out',default='/mnt/data/choi_certified_region.png',help='output figure (author original default: /mnt/data/choi_certified_region.png)')
 OUT=ap.parse_args().out
 I=np.eye(2,dtype=complex); X=np.array([[0,1],[1,0]],complex); Y=np.array([[0,-1j],[1j,0]],complex); Z=np.diag([1,-1]); P0=np.diag([1,0]); P1=np.diag([0,1])
 def ry(a): return expm(-1j*a*Y/2)
 anc=np.zeros((4,4),complex);anc[0,0]=1
 SW=np.zeros((8,8),complex)
 for m in range(2):
  for f in range(2):
   for l in range(2):SW[(l*2+f)*2+m,(m*2+f)*2+l]=1
 def ptr(r):
  a=r.reshape(2,2,2,2,2,2);return np.trace(np.trace(a,axis1=2,axis2=5),axis1=1,axis2=3)
 k0=.4323098*np.pi;b0=.23903823*np.pi;th0=.16345853*np.pi;ph0=.20061939*np.pi
 def U(th,ph):
  UW=np.kron(P0,np.kron(ry(np.pi-2*th),I))+np.kron(P1,np.kron(ry(2*th),I))
  Uw=expm(-1j*k0/2*np.kron(I,np.kron(Z,Y)))
  Uf=np.cos(ph)*np.eye(8)-1j*np.sin(ph)*SW
  return np.kron(ry(b0),np.kron(I,I))@Uf@Uw@UW
 def lmin(th,ph):
  u=U(th,ph);J=np.zeros((4,4),complex)
  for i in range(2):
   for j in range(2):
    E=np.zeros((2,2),complex);E[i,j]=1;J+=np.kron(E,ptr(u@np.kron(E,anc)@u.conj().T))/2
  H=J.reshape(2,2,2,2).transpose(2,1,0,3).reshape(4,4)
  return np.linalg.eigvalsh(H)[0]
 mu=-lmin(th0,ph0)
 xs=np.linspace(th0-.07*np.pi,th0+.07*np.pi,121);ys=np.linspace(ph0-.09*np.pi,ph0+.09*np.pi,121)
 D=np.array([[lmin(x,y) for x in xs] for y in ys])
 fig,ax=plt.subplots(figsize=(8.5,6.2));im=ax.imshow(D,origin='lower',extent=[xs[0]/np.pi,xs[-1]/np.pi,ys[0]/np.pi,ys[-1]/np.pi],aspect='auto',cmap='coolwarm',vmin=-.35,vmax=.12);fig.colorbar(im,ax=ax,label='minimum eigenvalue of Choi partial transpose')
 ax.contour(xs/np.pi,ys/np.pi,D,levels=[0],colors='black',linewidths=1.5)
 # certified exact-sine boundary sample: 4(sin(|dt|/2)+sin(|dp|/2))=mu
 pts=[]
 for dt in np.linspace(-2*np.arcsin(mu/4),2*np.arcsin(mu/4),400):
  rem=mu/4-np.sin(abs(dt)/2)
  if rem>=0:
   dp=2*np.arcsin(min(1,rem));pts.append((th0+dt,ph0+dp))
 for dt in np.linspace(2*np.arcsin(mu/4),-2*np.arcsin(mu/4),400):
  rem=mu/4-np.sin(abs(dt)/2)
  if rem>=0:
   dp=2*np.arcsin(min(1,rem));pts.append((th0+dt,ph0-dp))
 pts=np.array(pts);ax.plot(pts[:,0]/np.pi,pts[:,1]/np.pi,color='#FFD43B',lw=3,label='analytic certified region')
 ax.plot([th0/np.pi],[ph0/np.pi],'wo',mec='black',ms=7,label='reference point')
 ax.set_xlabel('theta / pi');ax.set_ylabel('phi / pi');ax.set_title('Certified non-entanglement-breaking slice',fontweight='bold',color='#173F5F');ax.legend();fig.tight_layout()
 if not os.path.isdir(os.path.dirname(OUT) or '.'):
  print('output directory not found ('+(os.path.dirname(OUT) or '.')+'); writing to ./'+os.path.basename(OUT)+' instead')
  OUT='./'+os.path.basename(OUT)
 fig.savefig(OUT,dpi=220,bbox_inches='tight',facecolor='white')
 print(mu,2*np.arcsin(mu/8),2*np.arcsin(mu/8)/np.pi)

 # ------------------------------------------------------------------------------

if __name__ == "__main__":
 main()


==> anc/zero-temperature/choi_slice_bound.py <==

import numpy as np
from scipy.linalg import expm
I=np.eye(2,dtype=complex); X=np.array([[0,1],[1,0]],complex); Y=np.array([[0,-1j],[1j,0]],complex); Z=np.diag([1,-1]); P0=np.diag([1,0]); P1=np.diag([0,1])
def ry(a): return expm(-1j*a*Y/2)
anc=np.zeros((4,4),complex); anc[0,0]=1
SW=np.zeros((8,8),complex)
for m in range(2):
 for f in range(2):
  for l in range(2): SW[(l*2+f)*2+m,(m*2+f)*2+l]=1
def ptrM(r):
 a=r.reshape(2,2,2,2,2,2)
 return np.trace(np.trace(a,axis1=2,axis2=5),axis1=1,axis2=3)
def U(th,k,ph,b):
 UW=np.kron(P0,np.kron(ry(np.pi-2*th),I))+np.kron(P1,np.kron(ry(2*th),I))
 Uw=expm(-1j*k/2*np.kron(I,np.kron(Z,Y)))
 Uf=np.cos(ph)*np.eye(8)-1j*np.sin(ph)*SW
 R=np.kron(ry(b),np.kron(I,I)); return R@Uf@Uw@UW
def app(E,par):
 u=U(*par); return ptrM(u@np.kron(E,anc)@u.conj().T)
def choi(par):
 J=np.zeros((4,4),complex)
 for i in range(2):
  for j in range(2):
   E=np.zeros((2,2),complex);E[i,j]=1;J+=np.kron(E,app(E,par))/2
 return J
def pt(J): return J.reshape(2,2,2,2).transpose(2,1,0,3).reshape(4,4)
par_pi=np.array([0.16345853,0.4323098,0.20061939,0.23903823]); par=par_pi*np.pi
E=np.linalg.eigvalsh((pt(choi(par))+pt(choi(par)).conj().T)/2)
print('par rad',par);print('PT eigenvalues',E);print('lambda_min',E[0]);print('cert uniform rad',-E[0]/6,'rad /pi',-E[0]/(6*np.pi))
# evaluate actual rectangle for context, not proof
for d_pi in [.002,.005,.01,.02,.04]:
 vals=[]
 for dt in np.linspace(-d_pi*np.pi,d_pi*np.pi,31):
  for dp in np.linspace(-d_pi*np.pi,d_pi*np.pi,31):
   pp=par.copy();pp[0]+=dt;pp[2]+=dp; vals.append(np.linalg.eigvalsh(pt(choi(pp)))[0])
 print(d_pi,max(vals),min(vals))

# ------------------------------------------------------------------------------

==> anc/zero-temperature/combined_certificate_calc.py <==

import numpy as np
D=np.load('/mnt/data/nonEB_result.npz') if __import__('os').path.exists('/mnt/data/nonEB_result.npz') else None
if D:
 A=D['A']; c=D['c']; rho=D['rho']; ev=D['ev']; met=D['metrics']
 print('A',A,'sv',np.linalg.svd(A,compute_uv=False),'norm',np.linalg.norm(A,2),'gapnorm',1-np.linalg.norm(A,2))
 print('v',np.array([2*rho[0,1].real,-2*rho[0,1].imag,(rho[0,0]-rho[1,1]).real]))
 print('coh',met[1], 'info', met[2], 'neg',met[3])
 print('invnorm',np.linalg.norm(np.linalg.inv(np.eye(3)-A),2))

# ------------------------------------------------------------------------------

==> anc/zero-temperature/combined_margins.py <==

import sys, argparse, os
import numpy as np
ap=argparse.ArgumentParser()
ap.add_argument('--data',default='/mnt/data/nonEB_result.npz',help='snapshot written by partial_swap_extension.py (author original default: /mnt/data/nonEB_result.npz)')
a=ap.parse_args()
if not os.path.exists(a.data):
 sys.exit('data file not found: %s -- snapshot not shipped in this deposit; regenerated by partial_swap_extension.py or available from the author' % a.data)
D=np.load(a.data);A=D['A'];rho=D['rho'];met=D['metrics'];v=np.array([2*rho[0,1].real,-2*rho[0,1].imag,(rho[0,0]-rho[1,1]).real])
nA=np.linalg.norm(A,2);R=np.linalg.norm(np.linalg.inv(np.eye(3)-A),2);C=met[1];I0=met[2];mu=met[3]
def h(x): return -x*np.log2(x)-(1-x)*np.log2(1-x) if 0<x<1 else 0
for dpi in [.003,.0035,.0036]:
 d=dpi*np.pi;s=2*np.sin(d/2); da=12*s;dc=4*np.sqrt(3)*s
 stab=1-(nA+da)
 dv=R*(dc+da*np.linalg.norm(v))/(1-R*da)
 coh=C-dv
 eps=2*s
 info=I0-(3*h(eps)+eps*np.log2(3))
 npt=mu-4*s
 print(dpi,s,'stab_margin',stab,'dv',dv,'cohLB',coh,'infoLB',info,'npt_margin',npt)

# ------------------------------------------------------------------------------

==> anc/zero-temperature/combined_radius.py <==

import sys, argparse, os
import numpy as np
from scipy.optimize import brentq
ap=argparse.ArgumentParser()
ap.add_argument('--data',default='/mnt/data/nonEB_result.npz',help='snapshot written by partial_swap_extension.py (author original default: /mnt/data/nonEB_result.npz)')
a=ap.parse_args()
if not os.path.exists(a.data):
 sys.exit('data file not found: %s -- snapshot not shipped in this deposit; regenerated by partial_swap_extension.py or available from the author' % a.data)
D=np.load(a.data);A=D['A'];rho=D['rho'];met=D['metrics'];v=np.array([2*rho[0,1].real,-2*rho[0,1].imag,(rho[0,0]-rho[1,1]).real])
nA=np.linalg.norm(A,2);R=np.linalg.norm(np.linalg.inv(np.eye(3)-A),2);C=met[1];Info=met[2];mu=met[3]
def h(x):
 if x<=0 or x>=1:return 0
 return -x*np.log2(x)-(1-x)*np.log2(1-x)
# s=sin(dt/2)+sin(dp/2), square s=2sin(delta/2)
s_npt=mu/4
s_stab=(1-nA)/12
# coherence change bound
f=lambda s: R*(4*np.sqrt(3)*s+12*s*np.linalg.norm(v))/(1-R*12*s)-C
s_coh=brentq(f,1e-12,min(0.99/(12*R),.05))
# info epsilon=2s; continuity bound
fi=lambda s: 3*h(2*s)+2*s*np.log2(3)-Info
s_info=brentq(fi,1e-12,.249)
print('nA,R,vnorm,C,I,mu',nA,R,np.linalg.norm(v),C,Info,mu)
print('s limits',s_npt,s_stab,s_coh,s_info)
for name,s in [('npt',s_npt),('stab',s_stab),('coh',s_coh),('info',s_info),('combined',min(s_npt,s_stab,s_coh,s_info))]:
 delta=2*np.arcsin(s/2); print(name,'delta',delta,'delta/pi',delta/np.pi)

# ------------------------------------------------------------------------------

==> anc/zero-temperature/falsifiability.py <==
#!/usr/bin/env python3
"""Non-vacuity test for the C9 entanglement-breaking-index certificate.

A certificate that cannot fail proves nothing.  This script re-runs the C9
drift chain of `verified_certificate.py` at a range of box half-widths and
reports where it stops certifying, so that the reader can see the certificate
has a real boundary and that the boundary is on the safe side of the truth.

Expected behaviour (Paper II, Sec. V, Remark):

    half-width      certificate     direct evaluation of n_EB
    0.0013*pi       holds           N = 3          <- the certified box
    0.004 *pi       fails           N = 3
    0.010 *pi       fails           N = 3
    0.030 *pi       fails           N in {2,3,4}   <- the claim itself breaks

i.e. the certificate stops certifying well before the statement stops being
true.  If it ever certifies at 0.03*pi, the certificate is broken.

Run:  python verified/falsifiability.py
Exit code 0 iff the pass/fail pattern is as expected.
"""
import sys
from flint import ctx, arb, acb, acb_mat

ctx.prec = 256
PI = arb.pi()
MIDS = ["0.16345853", "0.43230980", "0.20061939", "0.23903823"]

# --- model, in ball arithmetic (mirrors verified_certificate.py) ------------
def kron(A, B):
    m, n, p, q = A.nrows(), A.ncols(), B.nrows(), B.ncols()
    C = acb_mat(m * p, n * q)
    for i in range(m):
        for j in range(n):
            a = A[i, j]
            if a == 0:
                continue
            for k in range(p):
                for l in range(q):
                    C[i * p + k, j * q + l] = a * B[k, l]
    return C

def dag(A):
    B = acb_mat(A.ncols(), A.nrows())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            B[j, i] = A[i, j].conjugate()
    return B

def eye(n):
    E = acb_mat(n, n)
    for i in range(n):
        E[i, i] = 1
    return E

def add(A, B):
    C = acb_mat(A.nrows(), A.ncols())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            C[i, j] = A[i, j] + B[i, j]
    return C

def scal(A, z):
    C = acb_mat(A.nrows(), A.ncols())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            C[i, j] = A[i, j] * z
    return C

I2 = acb_mat([[1, 0], [0, 1]])
Y = acb_mat([[0, acb(0, -1)], [acb(0, 1), 0]])
Z = acb_mat([[1, 0], [0, -1]])
P0 = acb_mat([[1, 0], [0, 0]])
P1 = acb_mat([[0, 0], [0, 1]])
SIG = [acb_mat([[0, 1], [1, 0]]), Y, Z]
ANC = acb_mat(4, 4); ANC[0, 0] = 1

SW = acb_mat(8, 8)
for _m in range(2):
    for _f in range(2):
        for _l in range(2):
            SW[(_l * 2 + _f) * 2 + _m, (_m * 2 + _f) * 2 + _l] = 1

def ry(a):
    c, s = (a / 2).cos(), (a / 2).sin()
    return acb_mat([[c, -s], [s, c]])

def factors(th, ka, ph, be):
    UW = add(kron(P0, kron(ry(PI - 2 * th), I2)), kron(P1, kron(ry(2 * th), I2)))
    G = kron(I2, kron(Z, Y))
    Uw = add(scal(eye(8), acb((ka / 2).cos())), scal(G, acb(0, -1) * (ka / 2).sin()))
    Uf = add(scal(eye(8), acb(ph.cos())), scal(SW, acb(0, -1) * ph.sin()))
    R = kron(ry(be), kron(I2, I2))
    dUW = add(kron(P0, kron(acb(0, 1) * Y * ry(PI - 2 * th), I2)),
              kron(P1, kron(acb(0, -1) * Y * ry(2 * th), I2)))
    dUw = add(scal(eye(8), acb(-(ka / 2).sin() / 2)),
              scal(G, acb(0, -1) * (ka / 2).cos() / 2))
    dUf = add(scal(eye(8), acb(-ph.sin())), scal(SW, acb(0, -1) * ph.cos()))
    dR = kron(scal(acb(0, -1) * Y * ry(be), acb("0.5")), kron(I2, I2))
    U = R * Uf * Uw * UW
    return U, [R * Uf * Uw * dUW, R * Uf * dUw * UW, R * dUf * Uw * UW, dR * Uf * Uw * UW]

def bloch(U, dU=None):
    """(A, c) of Phi, or of its derivative when dU is given."""
    B = {}
    for i in range(2):
        for j in range(2):
            E = acb_mat(2, 2); E[i, j] = 1
            W = kron(E, ANC)
            q = (U * W * dag(U)) if dU is None else (dU * W * dag(U) + U * W * dag(dU))
            out = acb_mat(2, 2)
            for r in range(2):
                for s in range(2):
                    out[r, s] = sum((q[r * 4 + a, s * 4 + a] for a in range(4)), acb(0))
            B[(i, j)] = out
    PI_, PX, PY, PZ = (acb_mat(2, 2) for _ in range(4))
    for r in range(2):
        for s in range(2):
            PI_[r, s] = B[(0, 0)][r, s] + B[(1, 1)][r, s]
            PX[r, s] = B[(0, 1)][r, s] + B[(1, 0)][r, s]
            PY[r, s] = acb(0, -1) * B[(0, 1)][r, s] + acb(0, 1) * B[(1, 0)][r, s]
            PZ[r, s] = B[(0, 0)][r, s] - B[(1, 1)][r, s]
    P = [PX, PY, PZ]
    tr = lambda M: M[0, 0] + M[1, 1]
    A = [[tr(SIG[i] * P[j]).real / 2 for j in range(3)] for i in range(3)]
    c = [tr(SIG[i] * PI_).real / 2 for i in range(3)]
    return A, c

def _u(x): return x.abs_upper()
def fro(rows): return sum((_u(x) * _u(x) for r in rows for x in r), arb(0)).sqrt()
def nrm(v):   return sum((_u(x) * _u(x) for x in v), arb(0)).sqrt()

# margins certified at the reference point (checks C9a-C9c)
MARGIN = {2: arb("0.045194989"), 3: arb("0.037")}
T_A = arb("0.72")          # certified bound on ||A_0||_2
NC0 = arb("0.2517")        # certified bound on ||c_0||

def certifies(halfwidth_over_pi):
    """True iff the C9 drift chain closes at this half-width."""
    s = arb(halfwidth_over_pi) * PI
    mid = [arb(m) * PI for m in MIDS]
    box = [m + arb(0, s.abs_upper()) for m in mid]
    U, dUs = factors(*box)
    SA, SC = arb(0), arb(0)
    for dU in dUs:
        dA, dc = bloch(U, dU)
        SA += fro(dA).abs_upper()
        SC += nrm(dc).abs_upper()
    dA_t, dc_t = s.abs_upper() * SA, s.abs_upper() * SC
    a, nc = T_A + dA_t, NC0 + dc_t
    ok = True
    for n in (2, 3):
        dAn = sum((a ** k * dA_t * T_A ** (n - 1 - k) for k in range(n)), arb(0))
        dcn = sum(((arb(k) * a ** (k - 1) * dA_t * nc if k > 0 else arb(0))
                   + T_A ** k * dc_t for k in range(n)), arb(0))
        drift = (dAn * dAn + dcn * dcn).sqrt() / 2
        ok = ok and bool(drift < MARGIN[n])
    return ok

EXPECTED = [("0.0013", True), ("0.004", False), ("0.010", False), ("0.030", False)]
TRUTH = {"0.0013": "N = 3", "0.004": "N = 3", "0.010": "N = 3",
         "0.030": "N in {2,3,4}"}

def main():
    print("falsifiability.py -- does the C9 certificate have a real boundary?")
    print(f"{'half-width':>14}   {'certificate':>12}   {'expected':>9}   direct evaluation")
    allok = True
    for hw, want in EXPECTED:
        got = certifies(hw)
        good = got == want
        allok = allok and good
        print(f"{hw + '*pi':>14}   {'HOLDS' if got else 'fails':>12}   "
              f"{'HOLDS' if want else 'fails':>9}   {TRUTH[hw]}"
              f"{'' if good else '   <-- MISMATCH'}")
    print()
    if allok:
        print("RESULT: the certificate stops certifying at 0.004*pi, while the")
        print("        statement itself remains true out to about 0.01*pi and")
        print("        first fails at 0.03*pi.  It is non-vacuous, and it errs")
        print("        on the safe side.")
    return 0 if allok else 1

if __name__ == "__main__":
    sys.exit(main())


==> anc/zero-temperature/independent_crosscheck.py <==
"""Independent verification of all quoted numbers in the Quantum Future Feedback draft.

Written from scratch against the paper's definitions (not copied from the project code):
registers ordered M (x) F (x) L, ancillas |00>_FL,
U_round = Ry^M(beta) . U_fb(phi) . U_weak(kappa) . U_W(theta).
"""
import numpy as np
from scipy.linalg import expm
from scipy.optimize import brentq

I2 = np.eye(2, dtype=complex)
X = np.array([[0, 1], [1, 0]], complex)
Y = np.array([[0, -1j], [1j, 0]], complex)
Z = np.array([[1, 0], [0, -1]], complex)
P0 = np.array([[1, 0], [0, 0]], complex)
P1 = np.array([[0, 0], [0, 1]], complex)
PAULI = [X, Y, Z]

def Ry(a):
    return np.array([[np.cos(a / 2), -np.sin(a / 2)], [np.sin(a / 2), np.cos(a / 2)]], complex)

def kron(*ops):
    out = np.array([[1.0 + 0j]])
    for o in ops:
        out = np.kron(out, o)
    return out

# SWAP between qubit 0 (M) and qubit 2 (L) in an 8-dim space, basis index 4m+2f+l
SWAP_ML = np.zeros((8, 8), complex)
for m in range(2):
    for f in range(2):
        for l in range(2):
            SWAP_ML[4 * l + 2 * f + m, 4 * m + 2 * f + l] = 1

def U_W(th):
    return kron(P0, Ry(np.pi - 2 * th), I2) + kron(P1, Ry(2 * th), I2)

def U_weak(k):
    return expm(-1j * (k / 2) * kron(I2, Z, Y))

def U_fb(ph):
    return np.cos(ph) * np.eye(8) - 1j * np.sin(ph) * SWAP_ML

def U_round(th, k, ph, b):
    return kron(Ry(b), I2, I2) @ U_fb(ph) @ U_weak(k) @ U_W(th)

ANC = np.zeros((4, 4), complex); ANC[0, 0] = 1  # |00><00|_FL

def ptrace(rho, keep, dims=(2, 2, 2)):
    n = len(dims)
    arr = rho.reshape(dims + dims)
    for j in sorted((i for i in range(n) if i not in keep), reverse=True):
        arr = np.trace(arr, axis1=j, axis2=j + arr.ndim // 2)
    d = int(np.prod([dims[i] for i in keep]))
    return arr.reshape(d, d)

def channel(rho_M, par):
    U = U_round(*par)
    return ptrace(U @ np.kron(rho_M, ANC) @ U.conj().T, (0,))

def bloch(rho):
    return np.array([np.trace(rho @ P).real for P in PAULI])

def affine(par):
    c = bloch(channel(I2 / 2, par))
    A = np.zeros((3, 3))
    for j, P in enumerate(PAULI):
        A[:, j] = bloch(channel((I2 + P) / 2, par)) - c
    return A, c

def rho_of_v(v):
    return (I2 + v[0] * X + v[1] * Y + v[2] * Z) / 2

def entropy(rho):
    ev = np.linalg.eigvalsh((rho + rho.conj().T) / 2)
    ev = ev[ev > 1e-14]
    return float(-(ev * np.log2(ev)).sum())

def h2(x):
    return 0.0 if x <= 0 or x >= 1 else float(-x * np.log2(x) - (1 - x) * np.log2(1 - x))

def info_FL(par, rho_M):
    """I(F:L) immediately after U_weak U_W (pre-feedback)."""
    th, k, ph, b = par
    V = U_weak(k) @ U_W(th)
    q = V @ np.kron(rho_M, ANC) @ V.conj().T
    rFL = ptrace(q, (1, 2)); rF = ptrace(q, (1,)); rL = ptrace(q, (2,))
    return entropy(rF) + entropy(rL) - entropy(rFL)

def choi(par):
    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex); E[i, j] = 1
            J += np.kron(E, channel(E, par)) / 2
    return J

def pt_ref(J):
    return J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)

def all_metrics(par):
    A, c = affine(par)
    v = np.linalg.solve(np.eye(3) - A, c)
    nA = np.linalg.norm(A, 2)
    R = np.linalg.norm(np.linalg.inv(np.eye(3) - A), 2)
    C = np.hypot(v[0], v[1])
    Iq = info_FL(par, rho_of_v(v))
    H = pt_ref(choi(par))
    lam = np.linalg.eigvalsh((H + H.conj().T) / 2)
    return dict(A=A, c=c, v=v, nA=nA, R=R, vn=np.linalg.norm(v), C=C, I=Iq, lam=lam,
                specA=np.abs(np.linalg.eigvals(A)).max())

PI = np.pi
par0 = (0.16345853 * PI, 0.43230980 * PI, 0.20061939 * PI, 0.23903823 * PI)

print("=" * 78)
print("[1] REFERENCE POINT vs quoted working enclosures")
m0 = all_metrics(par0)
checks = [
    ("||A0||_2", m0["nA"], 0.71330, 0.71333),
    ("||(I-A0)^-1||_2", m0["R"], 2.3872, 2.3874),
    ("||v0*||_2", m0["vn"], 0.5850, 0.5852),
    ("C0", m0["C"], 0.5710, 0.5712),
    ("I0(F:L)", m0["I"], 1.5685, 1.5689),
    ("lam_min(H0)", m0["lam"][0], -0.2054, -0.2051),
    ("lam_2(H0)", m0["lam"][1], 0.3123, 0.3127),
    ("lam_3(H0)", m0["lam"][2], 0.4199, 0.4203),
    ("lam_4(H0)", m0["lam"][3], 0.4725, 0.4729),
]
for name, val, lo, hi in checks:
    ok = lo <= val <= hi
    print(f"  {name:22s} = {val:+.8f}   quoted [{lo}, {hi}]   {'OK' if ok else '*** OUTSIDE ***'}")
print(f"  fixed point v0* = {m0['v']}")
print(f"  unitarity residual ||U'U-I|| = {np.linalg.norm(U_round(*par0).conj().T @ U_round(*par0) - np.eye(8)):.2e}")

print("=" * 78)
print("[2] PROP 4(old)/1(new): closed form of restricted family theta=0, phi=pi/2")
rng = np.random.default_rng(7)
worst = 0
for _ in range(60):
    k, b = rng.uniform(0.02, 0.48 * PI, 2)
    A, c = affine((0.0, k, PI / 2, b))
    Aan = np.array([[0, 0, -np.cos(b) * np.sin(k)], [0, 0, 0], [0, 0, np.sin(b) * np.sin(k)]])
    can = np.array([np.sin(b) * np.cos(k), 0, np.cos(b) * np.cos(k)])
    v = np.linalg.solve(np.eye(3) - A, c)
    lam = np.sin(b) * np.sin(k)
    zst = np.cos(b) * np.cos(k) / (1 - lam)
    xst = np.cos(k) * (np.sin(b) - np.sin(k)) / (1 - lam)
    worst = max(worst, np.abs(A - Aan).max(), np.abs(c - can).max(),
                abs(v[0] - xst), abs(v[1]), abs(v[2] - zst))
print(f"  max deviation analytic vs numeric over 60 random (kappa,beta): {worst:.2e}")

print("=" * 78)
print("[3] No-go lemma: Choi negativity == 0 at theta=0 (random kappa,phi,beta)")
mx = 0
for _ in range(300):
    par = (0.0, rng.uniform(0, PI / 2), rng.uniform(0, PI / 2), rng.uniform(0, PI / 2))
    lam = np.linalg.eigvalsh(pt_ref(choi(par)))
    mx = max(mx, -lam[0])
print(f"  max(-lam_min) over 300 samples at theta=0: {mx:.2e}  (should be ~0)")

print("=" * 78)
print("[4] PERTURBATION CONSTANTS: empirical check that bounds hold (and how loose)")
# ||dU|| <= 2 sin(|dth|/2) + 2 sin(|dph|/2) = 2s ; ||dA||<=12s ; ||dc||<=4√3 s ; ||dJ||_F<=4s
rng2 = np.random.default_rng(3)
viol = []
for _ in range(200):
    dth, dph = rng2.uniform(-0.02, 0.02, 2) * PI
    par = (par0[0] + dth, par0[1], par0[2] + dph, par0[3])
    s = np.sin(abs(dth) / 2) + np.sin(abs(dph) / 2)
    if s < 1e-12: continue
    A, c = affine(par)
    dU = np.linalg.norm(U_round(*par) - U_round(*par0), 2)
    dA = np.linalg.norm(A - m0["A"], 2)
    dc = np.linalg.norm(c - m0["c"])
    dJF = np.linalg.norm(pt_ref(choi(par)) - pt_ref(choi(par0)), "fro")
    viol.append((dU / (2 * s), dA / (12 * s), dc / (4 * np.sqrt(3) * s), dJF / (4 * s)))
viol = np.array(viol)
print(f"  max ratio dU/(2s)      = {viol[:,0].max():.4f}  (must be <=1)")
print(f"  max ratio dA/(12s)     = {viol[:,1].max():.4f}  (must be <=1)")
print(f"  max ratio dc/(4rt3 s)  = {viol[:,2].max():.4f}  (must be <=1)")
print(f"  max ratio dJ_F/(4s)    = {viol[:,3].max():.4f}  (must be <=1)")

print("=" * 78)
print("[5] THRESHOLDS as quoted (uncorrected, info uses T<=2s ignoring fixed-point drift)")
Aup, Rup, vup, Clo, Ilo, mulo = 0.71333, 2.3874, 0.5852, 0.5710, 1.5685, 0.2051
s_npt = mulo / 4
s_stab = (1 - Aup) / 12
f_coh = lambda s: Rup * (4 * np.sqrt(3) * s + 12 * s * vup) / (1 - Rup * 12 * s) - Clo
s_coh = brentq(f_coh, 1e-12, 0.03)
f_info_old = lambda s: 3 * h2(2 * s) + 2 * s * np.log2(3) - Ilo
s_info_old = brentq(f_info_old, 1e-12, 0.2)
print(f"  s_npt  = {s_npt:.8f}   quoted 0.05127500")
print(f"  s_stab = {s_stab:.8f}   quoted 0.02388916 (truncated)")
print(f"  s_coh  = {s_coh:.8f}   quoted 0.01149723")
print(f"  s_info = {s_info_old:.8f}   quoted 0.05013 [UNCORRECTED, diagnostic-input only]")
for name, s in [("npt", s_npt), ("info_old", s_info_old), ("stab", s_stab), ("coh", s_coh)]:
    print(f"    delta/pi ({name:8s}) = {2*np.arcsin(s/2)/PI:.8f}")

print("=" * 78)
print("[6] *** CORRECTED info certificate: include fixed-point drift in T(rho_FL) ***")
# T <= 2 sin(|dth|/2) + (1/2)||dv*||  <= 2s + dv(s)/2   with dv(s) the resolvent bound
def dv_bound(s):
    return Rup * (4 * np.sqrt(3) * s + 12 * s * vup) / (1 - Rup * 12 * s)
def T_bound(s):
    return 2 * s + dv_bound(s) / 2
f_info_new = lambda s: 3 * h2(T_bound(s)) + T_bound(s) * np.log2(3) - Ilo
s_info_new = brentq(f_info_new, 1e-12, 0.02)
print(f"  corrected s_info = {s_info_new:.8f}  (was {s_info_old:.8f})")
print(f"  corrected delta/pi threshold = {2*np.arcsin(s_info_new/2)/PI:.8f}")
print(f"  ==> binding constraint is now {'INFO' if s_info_new < s_coh else 'COHERENCE'}")

print("=" * 78)
print("[7] MARGINS on candidate squares (using unfavorable endpoints)")
def margins(dpi):
    d = dpi * PI
    s = 2 * np.sin(d / 2)
    da, dc = 12 * s, 4 * np.sqrt(3) * s
    stab = 1 - (Aup + da)
    dv = dv_bound(s)
    coh = Clo - dv
    info_old = Ilo - (3 * h2(2 * s) + 2 * s * np.log2(3))
    T = T_bound(s)
    info_new = Ilo - (3 * h2(T) + T * np.log2(3))
    npt = mulo - 4 * s
    return s, stab, coh, info_old, info_new, npt
for dpi in (0.0034, 0.0015, 0.0014, 0.0013, 0.0012, 0.0010):
    s, stab, coh, io, iN, npt = margins(dpi)
    print(f"  half-width {dpi:.4f}pi: s={s:.6f} stab={stab:+.5f} coh={coh:+.5f} "
          f"info_old={io:+.5f} info_CORR={iN:+.5f} npt={npt:+.5f}")

print("=" * 78)
print("[8] REALITY CHECK: direct numerics on corners of squares (true values, not bounds)")
for dpi in (0.0034, 0.0013):
    print(f"  square half-width {dpi}pi:")
    for sx in (-1, 1):
        for sy in (-1, 1):
            par = (par0[0] + sx * dpi * PI, par0[1], par0[2] + sy * dpi * PI, par0[3])
            m = all_metrics(par)
            print(f"    corner({sx:+d},{sy:+d}): 1-||A||={1-m['nA']:.5f} C={m['C']:.5f} "
                  f"I={m['I']:.5f} -lam_min={-m['lam'][0]:.5f}")

print("=" * 78)
print("[9] Classical anti-predictor closed form (Sec. 3)")
for q in (0.6, 0.8, 0.95):
    for r in (0.7, 1.0):
        a = (1 - q) + (2 * q - 1) * r
        lam = -(2 * q - 1) * (2 * r - 1)
        p = 0.5
        for _ in range(200):
            p = a + lam * p
        assert abs(p - 0.5) < 1e-12 or abs(lam) >= 1
        print(f"  q={q} r={r}: p*={a/(1-lam):.6f} lambda={lam:+.4f} I=1-h2(1-q)={1-h2(1-q):.6f}")
print("ALL DONE")


==> anc/zero-temperature/make_fig1_index_landscape.py <==
#!/usr/bin/env python3
"""Regenerate Figure 1 of Paper II (the entanglement-breaking-index landscape).

Paper II: "The quantum lifetime of a future-referential feedback loop".

This script exists because of defect R4 of the Paper I review: Figure 1 of
Paper I was produced ad hoc and never committed, and that is exactly why its
NaN artefact survived review -- the only figure without a script was the only
figure with a bug.  Every number this figure asserts about the landscape is
checked below, so the script fails loudly if the model or the conventions
drift.

Because the message register is a qubit, EB <=> PPT (Peres-Horodecki), so

    n_EB(Phi) = min{ n >= 1 : lambda_min[ J(Phi^n)^{T_R} ] >= 0 }

is exactly computable; no separability oracle is needed.

Outputs
    fig1_index_landscape.png     600 dpi, two panels
    fig1_index_landscape.npz     the raw landscape (N, stability gap)

Run:  python figures/make_fig1_index_landscape.py
Exit code 0 iff every assertion holds.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import BoundaryNorm
from scipy.linalg import expm

# ----------------------------------------------------------------- model ---
I2 = np.eye(2, dtype=complex)
X = np.array([[0, 1], [1, 0]], complex)
Y = np.array([[0, -1j], [1j, 0]])
Z = np.diag([1, -1]).astype(complex)
P0 = np.diag([1, 0]).astype(complex)
P1 = np.diag([0, 1]).astype(complex)
PAULI = [X, Y, Z]
ANC = np.zeros((4, 4), complex); ANC[0, 0] = 1

SWAP_ML = np.zeros((8, 8), complex)
for _m in range(2):
    for _f in range(2):
        for _l in range(2):
            SWAP_ML[(_l * 2 + _f) * 2 + _m, (_m * 2 + _f) * 2 + _l] = 1


def ry(a):
    return expm(-1j * a * Y / 2)


def u_round(th, ka, ph, be):
    """Round unitary on (M,F,L); Eqs. (4)-(7) of Paper I."""
    UW = np.kron(P0, np.kron(ry(np.pi - 2 * th), I2)) \
       + np.kron(P1, np.kron(ry(2 * th), I2))
    Uw = expm(-1j * ka / 2 * np.kron(I2, np.kron(Z, Y)))
    Uf = np.cos(ph) * np.eye(8) - 1j * np.sin(ph) * SWAP_ML
    R = np.kron(ry(be), np.kron(I2, I2))
    return R @ Uf @ Uw @ UW


def ptrace_M(rho):
    """Trace out F and L from an operator on (M,F,L)."""
    return np.einsum("iaja->ij", rho.reshape(2, 4, 2, 4))


def channel(rho_M, U):
    return ptrace_M(U @ np.kron(rho_M, ANC) @ U.conj().T)


def bloch_pair(U):
    """A (3x3 real) and c (3 real) of the induced qubit channel; Eq. (9)."""
    def bl(r):
        return np.array([np.trace(r @ P).real for P in PAULI])
    c = bl(channel(I2 / 2, U))
    A = np.zeros((3, 3))
    for j, P in enumerate(PAULI):
        A[:, j] = (bl(channel((I2 + P) / 2, U)) - bl(channel((I2 - P) / 2, U))) / 2
    return A, c


def apply_bloch(M, A, c):
    t = np.trace(M) / 2
    m = np.array([np.trace(M @ P) / 2 for P in PAULI])
    return t * I2 + sum((t * c[i] + (A @ m)[i]) * PAULI[i] for i in range(3))


def choi_pt(A, c):
    """Partial transpose (reference factor) of the normalised Choi matrix."""
    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex); E[i, j] = 1
            out = apply_bloch(E, A, c)
            J[2 * i:2 * i + 2, 2 * j:2 * j + 2] += out / 2
    return J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)


def lam_min(A, c):
    H = choi_pt(A, c)
    return float(np.linalg.eigvalsh((H + H.conj().T) / 2)[0])


def n_EB(A, c, nmax):
    """min{ n : lambda_min[J(Phi^n)^{T_R}] >= 0 }, or None if not reached."""
    An = np.eye(3); cn = np.zeros(3)
    for n in range(1, nmax + 1):
        cn = cn + An @ c
        An = An @ A
        if lam_min(An, cn) >= 0:
            return n
    return None


# ------------------------------------------------------------- landscape ---
NG, NMAX = 81, 200
P0_REF = np.array([0.16345853, 0.43230980, 0.20061939, 0.23903823]) * np.pi  # Eq. (13)

def landscape():
    ths = np.linspace(.01, .25, NG) * np.pi
    phs = np.linspace(.01, .49, NG) * np.pi
    N = np.full((NG, NG), np.nan)
    GAP = np.full((NG, NG), np.nan)
    for iy, ph in enumerate(phs):
        for ix, th in enumerate(ths):
            A, c = bloch_pair(u_round(th, P0_REF[1], ph, P0_REF[3]))
            if abs(np.linalg.det(np.eye(3) - A)) < 1e-12:
                continue
            n = n_EB(A, c, NMAX)
            N[iy, ix] = NMAX + 1 if n is None else n
            GAP[iy, ix] = 1 - max(abs(np.linalg.eigvals(A)))
    return ths, phs, N, GAP


def main():
    print("Figure 1 of Paper II -- entanglement-breaking-index landscape")
    A0, c0 = bloch_pair(u_round(*P0_REF))

    # --- assertions on the reference point (Sec. V of Paper II) -------------
    lams = []
    An, cn = np.eye(3), np.zeros(3)
    for n in range(1, 4):
        cn = cn + An @ c0; An = An @ A0
        lams.append(lam_min(An, cn))
    expect = [-0.2052788757, -0.0451949891, +0.0370854674]
    for n, (got, want) in enumerate(zip(lams, expect), 1):
        assert abs(got - want) < 1e-9, f"lambda_min at n={n}: {got} != {want}"
        print(f"  lambda_min[J(Phi^{n})^T_R] = {got:+.10f}   OK")
    assert n_EB(A0, c0, NMAX) == 3, "n_EB at the reference point is not 3"
    a0 = np.linalg.svd(A0, compute_uv=False)[0]
    r0 = np.linalg.norm(np.linalg.solve(np.eye(3) - A0, c0))
    assert abs(a0 - 0.71331371) < 1e-7 and abs(r0 - 0.58506985) < 1e-7
    print(f"  n_EB = 3 ;  ||A||_2 = {a0:.8f} ;  r_* = {r0:.8f}   OK")

    print(f"  scanning {NG}x{NG} grid (cutoff n = {NMAX}) ...")
    ths, phs, N, GAP = landscape()

    # --- assertions on the statistics quoted in Sec. VI --------------------
    fin = ~np.isnan(N)
    cens = N > NMAX
    m = fin & (N > 1) & (N <= NMAX)
    prod = (N[m] * GAP[m])
    stats = dict(evaluated=int(fin.sum()), censored=int(cens.sum()),
                 plotted=int(m.sum()), maxN=int(N[m].max()),
                 distinct=int(len(set(N[fin & (N <= NMAX)].astype(int)))),
                 frac1=float((N[fin] == 1).mean()),
                 pmin=float(prod.min()), pmax=float(prod.max()),
                 pmed=float(np.median(prod)))
    for k, v in stats.items():
        print(f"    {k:>10} = {v}")
    assert stats["evaluated"] == NG * NG
    assert stats["censored"] == 18,   "censored-point count changed"
    assert stats["plotted"] == 3997,  "plotted-sample size changed"
    assert stats["maxN"] == 199,      "max resolved index changed"
    assert stats["distinct"] == 93,   "number of distinct index values changed"
    assert abs(stats["frac1"] - 0.388) < 5e-4, "N=1 fraction changed"
    assert 0.60 <= stats["pmin"] and stats["pmax"] <= 1.50, \
        "N*gap left the interval [0.60, 1.50] quoted in Eq. (30)"
    print("  all landscape assertions OK")
    np.savez("fig1_index_landscape.npz", N=N, GAP=GAP, ths=ths, phs=phs)

    # ------------------------------------------------------------ render ---
    NAVY = "#173F5F"
    Nplot = np.where(cens, np.nan, N)     # censored shown in grey, not folded in
    fig, axs = plt.subplots(1, 2, figsize=(12.4, 5.0), constrained_layout=True)
    bounds = [1, 2, 3, 4, 5, 6, 8, 12, 20, 40, NMAX + 1]
    labels = ['1', '2', '3', '4', '5', '6-7', '8-11', '12-19', '20-39', '40-200']
    cmap = plt.get_cmap("viridis", len(bounds) - 1).copy(); cmap.set_bad("#9E9E9E")
    norm = BoundaryNorm(bounds, cmap.N)

    ax = axs[0]
    im = ax.imshow(Nplot, origin="lower", extent=[.01, .25, .01, .49],
                   aspect="auto", cmap=cmap, norm=norm, interpolation="nearest")
    ax.contour(ths / np.pi, phs / np.pi, np.nan_to_num(N, nan=0),
               levels=[1.5, 2.5, 3.5], colors="white", linewidths=.9, alpha=.85)
    ax.plot([P0_REF[0] / np.pi], [P0_REF[2] / np.pi], "o", ms=8,
            mfc="#FFD166", mec=NAVY, mew=1.6, zorder=5)
    ax.annotate("certified square\n$N=3$",
                xy=(P0_REF[0] / np.pi, P0_REF[2] / np.pi), xytext=(.030, .425),
                color=NAVY, fontsize=10, fontweight="bold", ha="left", va="center",
                bbox=dict(boxstyle="round,pad=0.35", fc="white", ec="#BBBBBB",
                          lw=.8, alpha=.94),
                arrowprops=dict(arrowstyle="-|>", color=NAVY, lw=1.4, shrinkB=9,
                                connectionstyle="arc3,rad=-0.25"))
    ax.text(.243, .020, "grey: $N>200$", fontsize=8.5, color=NAVY, ha="right",
            bbox=dict(boxstyle="round,pad=0.25", fc="white", ec="#BBBBBB",
                      lw=.6, alpha=.9))
    ax.set_xlabel(r"$\theta/\pi$", fontsize=12)
    ax.set_ylabel(r"$\varphi/\pi$", fontsize=12)
    ax.set_title("(a)  Entanglement-breaking index  $N=n_{\\mathrm{EB}}(\\Phi)$",
                 fontweight="bold", color=NAVY, fontsize=12, loc="left")
    cb = fig.colorbar(im, ax=ax, fraction=.046, pad=.03,
                      ticks=[(bounds[i] + bounds[i + 1]) / 2 for i in range(len(labels))])
    cb.ax.set_yticklabels(labels); cb.ax.tick_params(length=0)
    cb.outline.set_visible(False)
    cb.set_label("rounds until the loop goes EB", fontsize=9, color=NAVY)
    for s in ax.spines.values(): s.set_color("#BBBBBB")

    ax = axs[1]
    g, n = GAP[m], N[m]
    ax.scatter(g, n, s=9, c=n, cmap=cmap, norm=norm, alpha=.75, linewidths=0)
    gg = np.geomspace(.004, .75, 300)
    ax.plot(gg, np.log(3) / gg, "-", color="#C0392B", lw=2,
            label=r"$\ln 3/\mathrm{gap}$  (3 comparable axes)")
    ax.plot(gg, np.log(2) / gg, "--", color="#C0392B", lw=1.6, alpha=.75,
            label=r"$\ln 2/\mathrm{gap}$  (2 comparable axes)")
    g0 = 1 - max(abs(np.linalg.eigvals(A0)))
    ax.plot([g0], [3], "o", ms=9, mfc="#FFD166", mec=NAVY, mew=1.6, zorder=5,
            label="certified reference point")
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_xlim(.0042, .85); ax.set_ylim(1.7, 260)
    assert g.min() > .0042 and n.max() < 260, "panel (b) axis limits would clip data"
    ax.set_xlabel(r"spectral stability gap  $1-\rho(A)$", fontsize=12)
    ax.set_ylabel(r"$N=n_{\mathrm{EB}}(\Phi)$", fontsize=12)
    ax.set_title("(b)  One clock, not two:  $N\\cdot\\mathrm{gap}$ is bounded",
                 fontweight="bold", color=NAVY, fontsize=12, loc="left")
    ax.grid(True, which="both", lw=.4, color="#DDDDDD"); ax.set_axisbelow(True)
    ax.legend(frameon=False, fontsize=9, loc="upper right", labelcolor=NAVY)
    for s in ax.spines.values(): s.set_color("#BBBBBB")

    fig.savefig("fig1_index_landscape.png", dpi=600, bbox_inches="tight",
                facecolor="white")
    print("  wrote fig1_index_landscape.png (600 dpi) and .npz")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/zero-temperature/nEB_crosscheck.py <==
#!/usr/bin/env python3
"""Independent cross-check of the entanglement-breaking index (Paper II).

Companion to `independent_crosscheck.py`, which does the same job for Paper I.

This file shares no code with `verified/verified_certificate.py`.  In
particular it does NOT use the Bloch representation: it composes the channel
directly, Phi^n(X) = Phi(Phi(...Phi(X))), in mpmath at 60 decimal digits, and
builds the Choi matrix from those images.  The certificate reaches the same
numbers through the affine Bloch pair (A^n, c_n); agreement between the two is
therefore evidence that the Bloch iteration identity

    c_n - v* = -A^n v*

and the Choi construction are both implemented correctly.

Because the message register is a qubit, EB <=> PPT (Peres-Horodecki), so
n_EB(Phi) = min{n : lambda_min[J(Phi^n)^{T_R}] >= 0}.

Run:  python crosscheck/nEB_crosscheck.py
Exit code 0 iff every comparison agrees to the stated tolerance.
"""
import sys
from mpmath import mp, mpf, mpc, matrix, cos, sin, sqrt, pi, eye, mpmathify

mp.dps = 60

def kron(A, B):
    m, n, p, q = A.rows, A.cols, B.rows, B.cols
    C = matrix(m * p, n * q)
    for i in range(m):
        for j in range(n):
            if A[i, j] == 0:
                continue
            for k in range(p):
                for l in range(q):
                    C[i * p + k, j * q + l] = A[i, j] * B[k, l]
    return C

def dag(A):
    B = matrix(A.cols, A.rows)
    for i in range(A.rows):
        for j in range(A.cols):
            B[j, i] = mp.conj(A[i, j])
    return B

I2 = matrix([[1, 0], [0, 1]])
Y = matrix([[0, mpc(0, -1)], [mpc(0, 1), 0]])
Z = matrix([[1, 0], [0, -1]])
P0 = matrix([[1, 0], [0, 0]])
P1 = matrix([[0, 0], [0, 1]])

def ry(a):
    c, s = cos(a / 2), sin(a / 2)
    return matrix([[c, -s], [s, c]])

def eye8():
    return eye(8)

SW = matrix(8, 8)
for _m in range(2):
    for _f in range(2):
        for _l in range(2):
            SW[(_l * 2 + _f) * 2 + _m, (_m * 2 + _f) * 2 + _l] = 1

def u_round(th, ka, ph, be):
    UW = kron(P0, kron(ry(pi - 2 * th), I2)) + kron(P1, kron(ry(2 * th), I2))
    G = kron(I2, kron(Z, Y))                     # G^2 = 1, so exp is closed form
    Uw = eye8() * cos(ka / 2) + G * mpc(0, -1) * sin(ka / 2)
    Uf = eye8() * cos(ph) + SW * mpc(0, -1) * sin(ph)
    R = kron(ry(be), kron(I2, I2))
    return R * Uf * Uw * UW

ANC = matrix(4, 4); ANC[0, 0] = 1

def channel(X, U):
    """Phi(X) = Tr_FL[ U (X (x) |00><00|) U^dagger ] -- no Bloch shortcut."""
    q = U * kron(X, ANC) * dag(U)
    out = matrix(2, 2)
    for i in range(2):
        for j in range(2):
            out[i, j] = sum(q[i * 4 + a, j * 4 + a] for a in range(4))
    return out

def choi_pt(U, n):
    J = matrix(4, 4)
    for i in range(2):
        for j in range(2):
            E = matrix(2, 2); E[i, j] = 1
            M = E
            for _ in range(n):
                M = channel(M, U)
            for k in range(2):
                for l in range(2):
                    J[i * 2 + k, j * 2 + l] += M[k, l] / 2
    Jt = matrix(4, 4)
    for i in range(2):
        for j in range(2):
            for k in range(2):
                for l in range(2):
                    Jt[j * 2 + k, i * 2 + l] = J[i * 2 + k, j * 2 + l]
    return Jt

def lam_min(H):
    Hh = matrix(4, 4)
    for i in range(4):
        for j in range(4):
            Hh[i, j] = (H[i, j] + mp.conj(H[j, i])) / 2
    return min(mp.eighe(Hh, eigvals_only=True))

# Values the certificate (checks C9a-C9c) and Sec. V of Paper II report.
EXPECT = {
    1: "-0.2052788757114809661965254661826033118341733410424205552615212579240851",
    2: "-0.0451949891272574508432369898062016141796311199881361274845716955276489",
    3: "+0.0370854674780729256492204002644478894925791141411629195204363274720305",
}
TOL = mpf(10) ** -25

def main():
    print(f"nEB_crosscheck.py -- mpmath, {mp.dps} decimal digits, "
          f"direct channel composition")
    th = mpmathify("0.16345853") * pi
    ka = mpmathify("0.43230980") * pi
    ph = mpmathify("0.20061939") * pi
    be = mpmathify("0.23903823") * pi
    U = u_round(th, ka, ph, be)

    resid = max(abs((dag(U) * U)[i, j] - (1 if i == j else 0))
                for i in range(8) for j in range(8))
    ok = resid < mpf(10) ** -50
    print(f"  unitarity residual = {mp.nstr(resid, 6)}   {'PASS' if ok else 'FAIL'}")
    allok = ok

    idx = None
    for n in (1, 2, 3, 4):
        lam = lam_min(choi_pt(U, n))
        tag = "NPT -> not EB" if lam < 0 else "PPT -> EB (d=2)"
        if idx is None and lam >= 0:
            idx = n
        line = f"  n={n}: lambda_min = {mp.nstr(lam, 30):>34}   {tag}"
        if n in EXPECT:
            d = abs(lam - mpmathify(EXPECT[n]))
            good = d < TOL
            allok = allok and good
            line += f"   |diff| = {mp.nstr(d, 3)}  {'PASS' if good else 'FAIL'}"
        print(line)

    good = idx == 3
    allok = allok and good
    print(f"  n_EB = {idx}   {'PASS' if good else 'FAIL'}")
    print()
    print("RESULT:", "AGREES WITH THE CERTIFICATE" if allok else "*** DISAGREEMENT ***")
    return 0 if allok else 1

if __name__ == "__main__":
    sys.exit(main())


==> anc/zero-temperature/partial_swap_extension.py <==

import numpy as np
from scipy.linalg import expm
import matplotlib.pyplot as plt

import argparse, os

def main():
 ap=argparse.ArgumentParser()
 ap.add_argument('--out-png',default='/mnt/data/nonEB_partial_swap_maps.png',help='output figure (author original default: /mnt/data/nonEB_partial_swap_maps.png)')
 ap.add_argument('--out-npz',default='/mnt/data/nonEB_result.npz',help='output snapshot (author original default: /mnt/data/nonEB_result.npz)')
 a=ap.parse_args()
 OUT_PNG, OUT_NPZ = a.out_png, a.out_npz
 I=np.eye(2,dtype=complex); X=np.array([[0,1],[1,0]],complex); Y=np.array([[0,-1j],[1j,0]],complex); Z=np.diag([1,-1]); P0=np.diag([1,0]); P1=np.diag([0,1]); PA=[X,Y,Z]
 def ry(a): return expm(-1j*a*Y/2)
 anc=np.zeros((4,4),complex); anc[0,0]=1
 SW=np.zeros((8,8),complex)
 for m in range(2):
  for f in range(2):
   for l in range(2): SW[(l*2+f)*2+m,(m*2+f)*2+l]=1

 def ptr(r,keep):
  dims=[2,2,2]; n=3; arr=r.reshape(dims+dims)
  for j in sorted([i for i in range(n) if i not in keep],reverse=True): arr=np.trace(arr,axis1=j,axis2=j+arr.ndim//2)
  d=2**len(keep); return arr.reshape(d,d)
 def entropy(r):
  e=np.linalg.eigvalsh((r+r.conj().T)/2); e=e[e>1e-12]; return float(-(e*np.log2(e)).sum())
 def unitary(th,k,ph,b):
  UW=np.kron(P0,np.kron(ry(np.pi-2*th),I))+np.kron(P1,np.kron(ry(2*th),I))
  Uw=expm(-1j*k/2*np.kron(I,np.kron(Z,Y)))
  Uf=np.cos(ph)*np.eye(8)-1j*np.sin(ph)*SW
  R=np.kron(ry(b),np.kron(I,I))
  return R@Uf@Uw@UW

 def app(r,par,joint=False):
  U=unitary(*par); q=U@np.kron(r,anc)@U.conj().T
  return q if joint else ptr(q,[0])
 def bl(r): return np.array([np.trace(r@p).real for p in PA])
 def affine(par):
  c=bl(app(I/2,par)); A=np.zeros((3,3))
  for j,p in enumerate(PA): A[:,j]=(bl(app((I+p)/2,par))-bl(app((I-p)/2,par)))/2
  return A,c
 def fixed(par):
  A,c=affine(par); v=np.linalg.solve(np.eye(3)-A,c); r=(I+sum(v[j]*PA[j] for j in range(3)))/2; return r,A,c,np.linalg.eigvals(A)
 def choi(par):
  # normalized Choi: sum |i><j| tensor Phi(|i><j|)/2
  J=np.zeros((4,4),complex)
  for i in range(2):
   for j in range(2):
    E=np.zeros((2,2),complex); E[i,j]=1
    J += np.kron(E,app(E,par))/2
  return J
 def pt_first(J): return J.reshape(2,2,2,2).transpose(2,1,0,3).reshape(4,4)
 def negativity_choi(par):
  e=np.linalg.eigvalsh((pt_first(choi(par))+pt_first(choi(par)).conj().T)/2)
  return float(-e[e<0].sum()), e
 def info(par,rho):
  th,k,ph,b=par
  UW=np.kron(P0,np.kron(ry(np.pi-2*th),I))+np.kron(P1,np.kron(ry(2*th),I))
  Uw=expm(-1j*k/2*np.kron(I,np.kron(Z,Y)))
  q=Uw@UW@np.kron(rho,anc)@UW.conj().T@Uw.conj().T
  fl=ptr(q,[1,2]); f=ptr(q,[1]); l=ptr(q,[2]); return entropy(f)+entropy(l)-entropy(fl)
 def metrics(par):
  r,A,c,e=fixed(par); neg,_=negativity_choi(par); return {'rho':r,'v':bl(r),'A':A,'c':c,'ev':e,'gap':1-max(abs(e)),'coh':2*abs(r[0,1]),'pur':np.trace(r@r).real,'neg':neg,'info':info(par,r)}

 # no-go check theta=0 across partial swaps
 rng=np.random.default_rng(12); maxneg=0
 for _ in range(200):
  par=(0,rng.uniform(0,np.pi/2),rng.uniform(0,np.pi/2),rng.uniform(0,np.pi/2))
  maxneg=max(maxneg,negativity_choi(par)[0])
 print('theta0 max choi negativity',maxneg)
 # search 4-param family
 best=[]
 for _ in range(1200):
  par=(rng.uniform(.03,.24)*np.pi,rng.uniform(.03,.45)*np.pi,rng.uniform(.03,.47)*np.pi,rng.uniform(.02,.45)*np.pi)
  try: m=metrics(par)
  except np.linalg.LinAlgError: continue
  if m['gap']>.03 and m['coh']>.08 and m['info']>.01 and m['neg']>1e-4:
   score=m['gap']*m['coh']*m['info']*np.sqrt(m['neg']); best.append((score,par,m))
 best.sort(key=lambda z:z[0],reverse=True)
 for s0,par,m in best[:5]: print('BEST',s0,'par/pi',np.array(par)/np.pi,'gap',m['gap'],'coh',m['coh'],'info',m['info'],'neg',m['neg'],'v',m['v'],'ev',m['ev'])
 par0=best[0][1]; m0=best[0][2]
 # 2D local maps theta,phi keeping k,b
 ths=np.linspace(.01,.25,31)*np.pi; phs=np.linspace(.01,.49,31)*np.pi
 Ds=[np.full((31,31),np.nan) for _ in range(4)]
 for iy,ph in enumerate(phs):
  for ix,th in enumerate(ths):
   try:
    m=metrics((th,par0[1],ph,par0[3])); vals=[m['gap'],m['coh'],m['info'],m['neg']]
    for D,v in zip(Ds,vals): D[iy,ix]=v
   except: pass
 fig,axs=plt.subplots(2,2,figsize=(10,8),constrained_layout=True)
 titles=['Stability gap','Fixed-point coherence','Quantum information I(F:L)','Choi negativity (non-EB witness)']; cm=['viridis','plasma','magma','cividis']
 for ax,D,t,cmap in zip(axs.flat,Ds,titles,cm):
  im=ax.imshow(D,origin='lower',extent=[.01,.25,.01,.49],aspect='auto',cmap=cmap,vmin=0)
  ax.plot([par0[0]/np.pi],[par0[2]/np.pi],'wo',mec='#173F5F'); ax.set_xlabel('theta / pi'); ax.set_ylabel('phi / pi'); ax.set_title(t,fontweight='bold',color='#173F5F'); fig.colorbar(im,ax=ax,fraction=.046,pad=.04)
 fig.suptitle('Four-parameter partial-swap extension (kappa and beta fixed)',fontweight='bold',fontsize=14,color='#173F5F')
 OUT=OUT_PNG
 if not os.path.isdir(os.path.dirname(OUT) or '.'):
  print('output directory not found ('+(os.path.dirname(OUT) or '.')+'); writing to ./'+os.path.basename(OUT)+' instead')
  OUT='./'+os.path.basename(OUT)
 fig.savefig(OUT,dpi=220,bbox_inches='tight',facecolor='white')
 OUT=OUT_NPZ
 if not os.path.isdir(os.path.dirname(OUT) or '.'):
  print('output directory not found ('+(os.path.dirname(OUT) or '.')+'); writing to ./'+os.path.basename(OUT)+' instead')
  OUT='./'+os.path.basename(OUT)
 np.savez(OUT,par=par0,A=m0['A'],c=m0['c'],rho=m0['rho'],ev=m0['ev'],metrics=np.array([m0['gap'],m0['coh'],m0['info'],m0['neg'],m0['pur']]))

 # ------------------------------------------------------------------------------

if __name__ == "__main__":
 main()


==> anc/zero-temperature/requirements.txt <==
numpy>=1.24
mpmath>=1.3
scipy>=1.10
matplotlib>=3.7
python-flint>=0.9
sympy>=1.12


==> anc/zero-temperature/safe_interval_certificate.py <==

import numpy as np
from scipy.optimize import brentq
Aup=.71333; Rup=2.3874; vup=.5852; Clo=.5710; Ilo=1.5685; mulo=.2051
def h(x): return -x*np.log2(x)-(1-x)*np.log2(1-x) if 0<x<1 else 0
s_npt=mulo/4;s_stab=(1-Aup)/12
f=lambda s:Rup*(4*np.sqrt(3)*s+12*s*vup)/(1-Rup*12*s)-Clo
s_coh=brentq(f,1e-12,.03)
fi=lambda s:3*h(2*s)+2*s*np.log2(3)-Ilo
s_info=brentq(fi,1e-12,.2)
print(s_npt,s_stab,s_coh,s_info)
for s in [s_npt,s_stab,s_coh,s_info]:print(2*np.arcsin(s/2)/np.pi)
dpi=.0034;d=dpi*np.pi;s=2*np.sin(d/2);da=12*s;dc=4*np.sqrt(3)*s
print('chosen',dpi,'s',s,'stab',1-(Aup+da),'coh',Clo-Rup*(dc+da*vup)/(1-Rup*da),'info',Ilo-(3*h(2*s)+2*s*np.log2(3)),'npt',mulo-4*s)

# ------------------------------------------------------------------------------

==> anc/zero-temperature/symbolic_restricted.py <==

import sympy as s
import argparse, os

def main():
 ap=argparse.ArgumentParser()
 ap.add_argument('--out',default='/mnt/data/symbolic_output.txt',help='output text file (author original default: /mnt/data/symbolic_output.txt)')
 OUT=ap.parse_args().out
 I=s.I
 k,p,b=s.symbols('kappa phi beta', real=True)
 Id=s.eye(2); X=s.Matrix([[0,1],[1,0]]); Y=s.Matrix([[0,-I],[I,0]]); Z=s.diag(1,-1)
 P0=s.diag(1,0); P1=s.diag(0,1)
 def kron(*args): return s.kronecker_product(*args)
 def Ry(a): return s.cos(a/2)*Id-I*s.sin(a/2)*Y
 # theta=0: m=0 flips F, m=1 leaves F; anti-copy F=1-m
 UW=kron(P0,X,Id)+kron(P1,Id,Id)
 # weak Z_F - Y_L coupling
 G=kron(Id,Z,Y)
 Uw=s.cos(k/2)*s.eye(8)-I*s.sin(k/2)*G
 # swap M,L
 SW=s.zeros(8)
 for m in range(2):
  for f in range(2):
   for l in range(2): SW[(l*2+f)*2+m,(m*2+f)*2+l]=1
 Ufb=s.cos(p)*s.eye(8)-I*s.sin(p)*SW
 RM=kron(Ry(b),Id,Id)
 U=s.simplify(RM*Ufb*Uw*UW)
 anc=s.zeros(4); anc[0,0]=1
 paulis=[X,Y,Z]

 def ptr_FL(M):
  out=s.zeros(2)
  for m in range(2):
   for n in range(2):
    out[m,n]=sum(M[(m*2+f)*2+l,(n*2+f)*2+l] for f in range(2) for l in range(2))
  return s.simplify(out)
 def apply(rho): return ptr_FL(s.simplify(U*kron(rho,anc)*U.conjugate().T))
 def bloch(rho): return s.Matrix([s.simplify(s.trace(rho*P)) for P in paulis])
 r0=apply(Id/2); c=s.simplify(bloch(r0)); A=s.zeros(3)
 for j,P in enumerate(paulis): A[:,j]=s.simplify((bloch(apply((Id+P)/2))-bloch(apply((Id-P)/2)))/2)
 print('A='); s.print_latex(s.trigsimp(A)); print(s.simplify(A))
 print('c='); print(s.simplify(c))
 # solve fixed point symbolically
 v=s.simplify((s.eye(3)-A).inv()*c)
 print('v='); print([s.trigsimp(x) for x in v]); s.print_latex(s.Matrix([s.trigsimp(x) for x in v]))
 print('charpoly factor'); lam=s.symbols('lambda'); print(s.factor(A.charpoly(lam).as_expr()))
 if not os.path.isdir(os.path.dirname(OUT) or '.'):
  print('output directory not found ('+(os.path.dirname(OUT) or '.')+'); writing to ./'+os.path.basename(OUT)+' instead')
  OUT='./'+os.path.basename(OUT)
 open(OUT,'w').write('A='+str(A)+'\nc='+str(c)+'\nv='+str(v)+'\nchar='+str(s.factor(A.charpoly(lam).as_expr())))

 # ------------------------------------------------------------------------------

if __name__ == "__main__":
 main()


==> anc/zero-temperature/verified_certificate.py <==
#!/usr/bin/env python3
"""Machine-verified interval certificate.

Paper: "Stable, informative, coherent, and non-entanglement-breaking fixed
points of multi-time quantum processes" (E. Kopel).

This script executes the directed-rounding workflow of Appendix B using
rigorous ball arithmetic (Arb, via python-flint). Every quantity is computed
as a ball (midpoint +/- radius) that provably contains the exact real number,
and every assertion below uses certified ball comparisons: with Arb, a
comparison such as `x < y` evaluates True only when it holds for ALL numbers
in the respective balls. Decimal input parameters are converted to balls of
radius ~2^-prec containing the exact decimal values.

Checks performed
  C1  unitarity of U_round (residual Frobenius norm < 1e-60)
  C2  CPTP structure of the induced channel (Choi trace, Hermiticity,
      trace preservation, positive semidefiniteness up to enclosure width)
  C3  containment of all six reference quantities in the working enclosures
      of Table II of the paper
  C4  containment of the four Choi partial-transpose eigenvalues in the
      quoted intervals, and the NPT margin mu >= 0.2051
  C5  Proposition 3 boundary: 8 sin(delta/2) < 0.2051 at delta/pi = 0.01632312
  C6  Proposition 4 margins on the square of half-width 0.0013*pi, computed
      from the unfavorable Table II endpoints exactly as in the paper's proof
  C7  safety of the four thresholds quoted in Eq. (22) of the paper
  C8  spot-check of the closed-form family of Proposition 1 against the
      full unitary construction at three sample points
  C9  entanglement-breaking index (Paper II): n_EB(Phi) = 3 at the reference
      point and uniformly on the FOUR-DIMENSIONAL box of half-width 0.0013*pi
      in each of theta, kappa, phi, beta -- which strictly contains the
      (theta, phi) square of Proposition 4, where kappa and beta are fixed --
      via a mean-value drift bound on the four parameter derivatives plus Weyl
  C10 Theorem 1 of Paper II instantiated on this channel: hypotheses, the
      Weyl chain at n = 1,2,3, and the closed-form bound n_EB <= 7

Exit code 0 if and only if every check passes.

Requires: python-flint >= 0.9 (pip install python-flint)
"""

import json
import hashlib
import platform
import sys
import datetime

import flint
from flint import ctx, arb, acb, arb_mat

ctx.prec = 256  # bits of working precision for all ball arithmetic

TINY = arb(10) ** -60   # generic "provably negligible" scale
ZERO_EIG = arb(10) ** -50  # threshold for structurally-zero eigenvalues

LOG2 = arb(2).log()

checks = []


def check(cid, statement, result):
    checks.append({"id": cid, "statement": statement, "passed": bool(result)})
    print(f"  [{'PASS' if result else 'FAIL'}] {cid}: {statement}")
    return bool(result)


# ---------------------------------------------------------------- basic ops
def amat(rows):
    """Complex ball matrix as list-of-lists of acb."""
    return [[x if isinstance(x, acb) else acb(x) for x in r] for r in rows]


def zeros(n, m):
    return [[acb(0) for _ in range(m)] for _ in range(n)]


def eye(n):
    return [[acb(1) if i == j else acb(0) for j in range(n)] for i in range(n)]


def mmul(A, B):
    n, k, m = len(A), len(B), len(B[0])
    return [[sum((A[i][t] * B[t][j] for t in range(k)), acb(0)) for j in range(m)]
            for i in range(n)]


def madd(A, B, sa=acb(1), sb=acb(1)):
    return [[sa * A[i][j] + sb * B[i][j] for j in range(len(A[0]))] for i in range(len(A))]


def dagger(A):
    return [[A[j][i].conjugate() for j in range(len(A))] for i in range(len(A[0]))]


def kron(A, B):
    na, ma, nb, mb = len(A), len(A[0]), len(B), len(B[0])
    return [[A[i // nb][j // mb] * B[i % nb][j % mb]
             for j in range(ma * mb)] for i in range(na * nb)]


def trace(A):
    return sum((A[i][i] for i in range(len(A))), acb(0))


def frob_sq(A):
    """Ball enclosure of the SQUARED Frobenius norm.

    We work with the square throughout: for a ball matrix whose entries
    contain zero, the sum of entry squares is a ball containing zero with a
    slightly negative lower endpoint, on which sqrt is undefined; comparing
    squared norms against squared tolerances avoids the issue. (Same reason
    products x*x are used instead of x**2: arb pow is not defined for balls
    containing zero or negative numbers.)"""
    s = arb(0)
    for row in A:
        for x in row:
            s += x.real * x.real + x.imag * x.imag
    return s


def eig2_hermitian(M):
    """Closed-form rigorous eigenvalues of a 2x2 Hermitian ball matrix."""
    a, d, b = M[0][0].real, M[1][1].real, M[0][1]
    assert abs(M[0][0].imag) < TINY and abs(M[1][1].imag) < TINY
    half_diff = (a - d) / 2
    disc = (half_diff * half_diff + b.real * b.real + b.imag * b.imag).sqrt()
    mid = (a + d) / 2
    return [mid - disc, mid + disc]


def ptrace(A, keep, dims=(2, 2, 2)):
    """Partial trace over the subsystems not in `keep` (A is square, dim 8)."""
    n = len(dims)
    keep = tuple(keep)
    dkeep = 1
    for i in keep:
        dkeep *= dims[i]
    out = zeros(dkeep, dkeep)

    def unindex(flat):
        idx = []
        for d in reversed(dims):
            idx.append(flat % d)
            flat //= d
        return list(reversed(idx))

    def index(idx):
        flat = 0
        for i, d in zip(idx, dims):
            flat = flat * d + i
        return flat

    D = 1
    for d in dims:
        D *= d
    for r in range(D):
        for c in range(D):
            ir, ic = unindex(r), unindex(c)
            ok = all(ir[t] == ic[t] for t in range(n) if t not in keep)
            if not ok:
                continue
            rr = 0
            cc = 0
            for t in keep:
                rr = rr * dims[t] + ir[t]
                cc = cc * dims[t] + ic[t]
            out[rr][cc] += A[r][c]
    return out


def eig_hermitian(A):
    """Rigorous eigenvalue enclosures of a Hermitian ball matrix.

    Symmetrizes (exact for a Hermitian-by-construction ball matrix), calls
    Arb's certified eigenvalue solver (acb_mat.eig with multiplicity
    handling), asserts the imaginary enclosures are negligible, and returns
    real balls sorted by midpoint.
    """
    from flint import acb_mat
    H = madd(A, dagger(A), acb(arb(1) / 2), acb(arb(1) / 2))
    M = acb_mat([[H[i][j] for j in range(len(H))] for i in range(len(H))])
    ev = M.eig(multiple=True)
    out = []
    for e in ev:
        assert abs(e.imag) < TINY, "eigenvalue enclosure has non-negligible imaginary part"
        out.append(e.real)
    return sorted(out, key=lambda x: float(x.mid()))


def inside(x, lo_str, hi_str):
    """Certified: ball x strictly inside [lo, hi] given as decimal strings."""
    return bool(arb(lo_str) < x) and bool(x < arb(hi_str))


def log2ball(x):
    return x.log() / LOG2


def neg_xlog2x(lam):
    """Enclosure of -x log2 x for the true eigenvalue contained in ball lam,
    knowing mathematically that the true eigenvalue lies in [0, 1]."""
    if lam > ZERO_EIG:
        return -(lam * log2ball(lam))
    if abs(lam) < ZERO_EIG:
        # true eigenvalue in [0, 1e-50]; -x log2 x is monotone there and
        # bounded by -1e-50*log2(1e-50) < 1.7e-49
        return arb(0).union(arb(10) ** -48)
    raise AssertionError("eigenvalue ball neither positive nor negligibly small")


def entropy(eigs):
    return sum((neg_xlog2x(l) for l in eigs), arb(0))


def h2(x):
    return -(x * log2ball(x)) - ((1 - x) * log2ball(1 - x))


# ---------------------------------------------------------- model unitaries
PI = arb.pi()

I2 = eye(2)
X = amat([[0, 1], [1, 0]])
Y = amat([[0, acb(0, -1)], [acb(0, 1), 0]])
Z = amat([[1, 0], [0, -1]])
P0 = amat([[1, 0], [0, 0]])
P1 = amat([[0, 0], [0, 1]])
PAULI = [X, Y, Z]


def Ry(a):
    c, s = (a / 2).cos(), (a / 2).sin()
    return amat([[acb(c), acb(-s)], [acb(s), acb(c)]])


SWAP_ML = zeros(8, 8)
for m_ in range(2):
    for f_ in range(2):
        for l_ in range(2):
            SWAP_ML[4 * l_ + 2 * f_ + m_][4 * m_ + 2 * f_ + l_] = acb(1)


def U_W(th):
    return madd(kron(P0, kron(Ry(PI - 2 * th), I2)),
                kron(P1, kron(Ry(2 * th), I2)))


def U_weak(k):
    zy = kron(I2, kron(Z, Y))
    c, s = (k / 2).cos(), (k / 2).sin()
    return madd(eye(8), zy, acb(c), acb(arb(0), -s))  # cos(k/2) I - i sin(k/2) Z_F Y_L


def U_fb(ph):
    return madd(eye(8), SWAP_ML, acb(ph.cos()), acb(arb(0), -ph.sin()))


def U_round(th, k, ph, b):
    R = kron(Ry(b), kron(I2, I2))
    return mmul(R, mmul(U_fb(ph), mmul(U_weak(k), U_W(th))))


P00 = zeros(4, 4)
P00[0][0] = acb(1)


def channel_apply(U, Xop):
    rho = mmul(U, mmul(kron(Xop, P00), dagger(U)))
    return ptrace(rho, (0,))


def bloch_data(U):
    """Real ball matrices A (3x3) and c (3) of the induced qubit channel."""
    def real_trace(Xop, P):
        t = trace(mmul(P, channel_apply(U, Xop)))
        assert abs(t.imag) < TINY
        return t.real

    half = amat([[acb(arb(1) / 2), 0], [0, acb(arb(1) / 2)]])
    c = [real_trace(half, P) for P in PAULI]
    A = [[arb(0)] * 3 for _ in range(3)]
    for j, Pj in enumerate(PAULI):
        col = [real_trace(Pj, Pi) / 2 for Pi in PAULI]
        for i in range(3):
            A[i][j] = col[i]
    return A, c


# ================================================================== MAIN ==
print("Machine-verified certificate (Arb ball arithmetic, prec = %d bits)" % ctx.prec)
print("=" * 74)

theta0 = arb("0.16345853") * PI
kappa0 = arb("0.43230980") * PI
phi0 = arb("0.20061939") * PI
beta0 = arb("0.23903823") * PI

U0 = U_round(theta0, kappa0, phi0, beta0)

# ---- C1: unitarity -------------------------------------------------------
res_sq = frob_sq(madd(mmul(dagger(U0), U0), eye(8), acb(1), acb(-1)))
check("C1", "||U'U - I||_F < 1e-60 (unitarity of U_round)", res_sq < TINY * TINY)

# ---- channel data --------------------------------------------------------
A, c = bloch_data(U0)
IA = [[(arb(1) if i == j else arb(0)) - A[i][j] for j in range(3)] for i in range(3)]

Aab = arb_mat([[A[i][j] for j in range(3)] for i in range(3)])
IAab = arb_mat([[IA[i][j] for j in range(3)] for i in range(3)])
cab = arb_mat([[c[0]], [c[1]], [c[2]]])

# spectral norms via eigenvalues of A^T A and (I-A)^T (I-A)
AtA = [[acb(sum((A[t][i] * A[t][j] for t in range(3)), arb(0))) for j in range(3)] for i in range(3)]
MtM = [[acb(sum((IA[t][i] * IA[t][j] for t in range(3)), arb(0))) for j in range(3)] for i in range(3)]
nA = eig_hermitian(AtA)[-1].sqrt()
Rnorm = 1 / eig_hermitian(MtM)[0].sqrt()

vstar = IAab.solve(cab)  # rigorous linear solve, certifies nonsingularity
vx, vy, vz = vstar[0, 0], vstar[1, 0], vstar[2, 0]
vnorm = (vx * vx + vy * vy + vz * vz).sqrt()
coh = (vx * vx + vy * vy).sqrt()

# ---- pre-feedback state and mutual information ---------------------------
rho_star = madd(madd(eye(2), X, acb(arb(1) / 2), acb(vx / 2)),
                madd(Y, Z, acb(vy / 2), acb(vz / 2)))
V = mmul(U_weak(kappa0), U_W(theta0))
big = mmul(V, mmul(kron(rho_star, P00), dagger(V)))
rho_FL = ptrace(big, (1, 2))
rho_F = ptrace(big, (1,))
rho_L = ptrace(big, (2,))

# S(rho_FL): rho_FL is structurally a two-term mixture
#   rho_FL = p0 |Psi_0><Psi_0| + p1 |Psi_1><Psi_1|,
#   |Psi_m> = U_weak^{FL} (|psi_m>_F |0>_L),  p_m = <m|rho_M*|m>,
# because U_W is controlled in the M basis and U_weak acts only on FL, so
# tracing out M kills all cross terms. We do NOT need to trust this argument:
# we build R2 explicitly, certify || rho_FL - R2 ||_F < 1e-55 in ball
# arithmetic, and add a Fannes-Audenaert slack for the entropy. The nonzero
# spectrum of the rank-<=2 mixture R2 is that of its 2x2 Gram matrix.
psi0 = [acb((PI / 2 - theta0).cos()), acb((PI / 2 - theta0).sin())]  # Ry(pi-2θ)|0>
psi1 = [acb(theta0.cos()), acb(theta0.sin())]                        # Ry(2θ)|0>
ck, sk = (kappa0 / 2).cos(), (kappa0 / 2).sin()
ZY = kron(Z, Y)
UwFL = madd(eye(4), ZY, acb(ck), acb(arb(0), -sk))
Psi = []
for psi in (psi0, psi1):
    vec4 = [psi[0], acb(0), psi[1], acb(0)]  # |psi>_F tensor |0>_L
    Psi.append([sum((UwFL[i][j] * vec4[j] for j in range(4)), acb(0)) for i in range(4)])
p0 = (1 + vz) / 2
p1 = (1 - vz) / 2
R2 = zeros(4, 4)
for pm, Ps in ((p0, Psi[0]), (p1, Psi[1])):
    for i in range(4):
        for j in range(4):
            R2[i][j] += acb(pm) * Ps[i] * Ps[j].conjugate()
diff_sq = frob_sq(madd(rho_FL, R2, acb(1), acb(-1)))
assert diff_sq < arb(10) ** -110, "rho_FL does not match its rank-2 form"
g = sum((Psi[0][i].conjugate() * Psi[1][i] for i in range(4)), acb(0))
disc = (((p0 - p1) / 2) * ((p0 - p1) / 2) + p0 * p1 * (g.real * g.real + g.imag * g.imag)).sqrt()
lamFL = [arb(1) / 2 - disc, arb(1) / 2 + disc]
# Fannes-Audenaert slack for trace distance <= ||diff||_1/2 <= ||diff||_F < 1e-55
S_FL = entropy(lamFL) + arb(0, 1e-53)
Iq = entropy(eig2_hermitian(rho_F)) + entropy(eig2_hermitian(rho_L)) - S_FL

# ---- Choi matrix and partial transpose -----------------------------------
J = zeros(4, 4)
for i in range(2):
    for j in range(2):
        E = zeros(2, 2)
        E[i][j] = acb(1)
        J = madd(J, kron(E, channel_apply(U0, E)), acb(1), acb(arb(1) / 2))

# C2: CPTP checks
tp_ok = abs(trace(J) - 1) < TINY
herm = frob_sq(madd(J, dagger(J), acb(1), acb(-1))) < TINY * TINY
# trace preservation: Tr_out J = I/2  (output = second factor)
Jr = [[[[J[2 * a + b][2 * ap + bp] for bp in range(2)] for ap in range(2)]
       for b in range(2)] for a in range(2)]
tro_ok = True
for a in range(2):
    for ap in range(2):
        s = sum((Jr[a][b][ap][b] for b in range(2)), acb(0))
        target = arb(1) / 2 if a == ap else arb(0)
        tro_ok = tro_ok and bool(abs(s - target) < TINY)
Jev = eig_hermitian(J)
psd_ok = all(bool(l > -TINY) for l in Jev)
check("C2", "Choi state: Tr J = 1, Hermitian, Tr_out J = I/2, PSD (up to 1e-60)",
      tp_ok and herm and tro_ok and psd_ok)

# partial transpose on the reference (first) qubit: J[(a,b),(a',b')] -> J[(a',b),(a,b')]
H = zeros(4, 4)
for a in range(2):
    for b in range(2):
        for ap in range(2):
            for bp in range(2):
                H[2 * a + b][2 * ap + bp] = J[2 * ap + b][2 * a + bp]
Hev = eig_hermitian(H)
mu = -Hev[0]

# ---- C3: Table II containment --------------------------------------------
t3 = True
t3 &= check("C3a", "||A0||_2 in [0.71330, 0.71333]", inside(nA, "0.71330", "0.71333"))
t3 &= check("C3b", "||(I-A0)^-1||_2 in [2.3872, 2.3874]", inside(Rnorm, "2.3872", "2.3874"))
t3 &= check("C3c", "||v0*||_2 in [0.5850, 0.5852]", inside(vnorm, "0.5850", "0.5852"))
t3 &= check("C3d", "C0 in [0.5710, 0.5712]", inside(coh, "0.5710", "0.5712"))
t3 &= check("C3e", "I0(F:L) in [1.5685, 1.5689] bits", inside(Iq, "1.5685", "1.5689"))
t3 &= check("C3f", "mu_NPT in [0.2051, 0.2054]", inside(mu, "0.2051", "0.2054"))

# ---- C4: Choi PT spectrum -------------------------------------------------
t4 = True
t4 &= check("C4a", "lam1(H0) in [-0.2054, -0.2051]", inside(Hev[0], "-0.2054", "-0.2051"))
t4 &= check("C4b", "lam2(H0) in [0.3123, 0.3127]", inside(Hev[1], "0.3123", "0.3127"))
t4 &= check("C4c", "lam3(H0) in [0.4199, 0.4203]", inside(Hev[2], "0.4199", "0.4203"))
t4 &= check("C4d", "lam4(H0) in [0.4725, 0.4729]", inside(Hev[3], "0.4725", "0.4729"))

# ---- C5: Proposition 3 boundary -------------------------------------------
delta3 = arb("0.01632312") * PI
check("C5", "8 sin(delta/2) < 0.2051 at delta/pi = 0.01632312 (Prop. 3)",
      bool(8 * (delta3 / 2).sin() < arb("0.2051")))

# ---- C6: Proposition 4 margins --------------------------------------------
# computed from the paper's unfavorable Table II endpoints, as in the proof
Aup, Rup, vup = arb("0.71333"), arb("2.3874"), arb("0.5852")
Clo, Ilo, mulo = arb("0.5710"), arb("1.5685"), arb("0.2051")
sq = 2 * ((arb("0.0013") * PI) / 2).sin()
Ds = Rup * (4 * arb(3).sqrt() * sq + 12 * sq * vup) / (1 - 12 * sq * Rup)
tau = 2 * sq + Ds / 2
t6 = True
t6 &= check("C6a", "stability margin 1-(0.71333+12s) > 0.23766",
            bool(1 - (Aup + 12 * sq) > arb("0.23766")))
t6 &= check("C6b", "coherence margin 0.5710 - D(s) > 0.41695",
            bool(Clo - Ds > arb("0.41695")))
t6 &= check("C6c", "tau(s) < 1/2 (validity of Fannes-Audenaert regime)",
            bool(tau < arb(1) / 2))
t6 &= check("C6d", "information margin 1.5685 - [3 h2(tau) + tau log2 3] > 0.17283",
            bool(Ilo - (3 * h2(tau) + tau * log2ball(arb(3))) > arb("0.17283")))
t6 &= check("C6e", "NPT margin 0.2051 - 4s > 0.18876",
            bool(mulo - 4 * sq > arb("0.18876")))

# ---- C7: threshold safety (Eq. 22) ----------------------------------------
t7 = True
t7 &= check("C7a", "0.71333 + 12*0.02388916 < 1",
            bool(Aup + 12 * arb("0.02388916") < 1))
sc = arb("0.01149723")
Dc = Rup * (4 * arb(3).sqrt() * sc + 12 * sc * vup) / (1 - 12 * sc * Rup)
t7 &= check("C7b", "D(0.01149723) < 0.5710", bool(Dc < Clo))
si = arb("0.00471753")
Di = Rup * (4 * arb(3).sqrt() * si + 12 * si * vup) / (1 - 12 * si * Rup)
ti = 2 * si + Di / 2
t7 &= check("C7c", "3 h2(tau) + tau log2 3 < 1.5685 at s = 0.00471753",
            bool(3 * h2(ti) + ti * log2ball(arb(3)) < Ilo))
# 4*0.05127500 = 0.2051 exactly: an equality cannot be certified by ball
# comparison (the balls overlap), so it is checked in exact rational arithmetic
from flint import fmpq
t7 &= check("C7d", "4*0.05127500 <= 0.2051 (exact rational arithmetic)",
            4 * fmpq(5127500, 10 ** 8) <= fmpq(2051, 10 ** 4))

# ---- C8: closed-form family spot-check ------------------------------------
ok8 = True
for kf, bf in [("0.30", "0.20"), ("0.10", "0.40"), ("0.43230980", "0.23903823")]:
    k, b = arb(kf) * PI, arb(bf) * PI
    Uc = U_round(arb(0), k, PI / 2, b)
    Ac, cc = bloch_data(Uc)
    Aan = [[arb(0), arb(0), -(b.cos() * k.sin())],
           [arb(0), arb(0), arb(0)],
           [arb(0), arb(0), b.sin() * k.sin()]]
    can = [b.sin() * k.cos(), arb(0), b.cos() * k.cos()]
    for i in range(3):
        ok8 = ok8 and bool(abs(cc[i] - can[i]) < TINY)
        for j in range(3):
            ok8 = ok8 and bool(abs(Ac[i][j] - Aan[i][j]) < TINY)
check("C8", "closed-form A(kappa,beta), c(kappa,beta) of Prop. 1 (3 samples)", ok8)

# ---- C9: entanglement-breaking index (Paper II) ---------------------------
# Because the message register is a qubit, Peres-Horodecki gives EB <=> PPT, so
#     n_EB(Phi) = min{ n >= 1 : lambda_min[ J(Phi^n)^{T_R} ] >= 0 }
# is exactly computable: no separability oracle is required.  This is the d = 2
# collapse noted in the proof of Theorem 1.1 of Park, arXiv:2608.13551 -- whose
# hypothesis our channel does NOT satisfy (Phi is NPT), so finiteness of the
# index here comes from strict contraction, not from PPT-ness.

def smul(A, z):
    return [[A[i][j] * z for j in range(len(A[0]))] for i in range(len(A))]


def apply_bloch(Xop, Amat, cvec):
    """Image of a 2x2 ball matrix under the qubit channel with Bloch pair (A,c)."""
    t = trace(Xop) / 2
    m = [trace(mmul(P, Xop)) / 2 for P in PAULI]
    out = [[t if i == j else acb(0) for j in range(2)] for i in range(2)]
    for i in range(3):
        coef = t * cvec[i] + sum((Amat[i][j] * m[j] for j in range(3)), acb(0))
        out = madd(out, PAULI[i], acb(1), coef)
    return out


def bloch_power(Amat, cvec, n):
    """(A^n, c_n) with c_n = (I + A + ... + A^{n-1}) c."""
    Ak = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    cn = [arb(0)] * 3
    for _ in range(n):
        cn = [cn[i] + sum((Ak[i][j] * cvec[j] for j in range(3)), arb(0)) for i in range(3)]
        Ak = [[sum((Ak[i][p] * Amat[p][j] for p in range(3)), arb(0)) for j in range(3)]
              for i in range(3)]
    return Ak, cn


def choi_pt_bloch(Amat, cvec, n):
    """Partial transpose (reference factor) of the normalised Choi of Phi^n."""
    An, cn = bloch_power(Amat, cvec, n)
    J = zeros(4, 4)
    for i in range(2):
        for j in range(2):
            E = zeros(2, 2)
            E[i][j] = acb(1)
            Mx = apply_bloch(E, An, cn)
            for k in range(2):
                for l in range(2):
                    J[2 * i + k][2 * j + l] += Mx[k][l] / 2
    Jt = zeros(4, 4)
    for i in range(2):
        for j in range(2):
            for k in range(2):
                for l in range(2):
                    Jt[2 * j + k][2 * i + l] = J[2 * i + k][2 * j + l]
    return Jt


# --- derivatives of the round unitary, for the mean-value drift bound -------
def dU_round(th, k, ph, b):
    """U_round and its four partial derivatives w.r.t. (theta, kappa, phi, beta)."""
    R, Uf, Uw, Uw_W = kron(Ry(b), kron(I2, I2)), U_fb(ph), U_weak(k), U_W(th)
    dUW = madd(kron(P0, kron(mmul(smul(Y, acb(arb(0), 1)), Ry(PI - 2 * th)), I2)),
               kron(P1, kron(mmul(smul(Y, acb(arb(0), -1)), Ry(2 * th)), I2)))
    ck, sk = (k / 2).cos(), (k / 2).sin()
    dUw = madd(eye(8), kron(I2, kron(Z, Y)), acb(-sk / 2), acb(arb(0), -ck / 2))
    dUf = madd(eye(8), SWAP_ML, acb(-ph.sin()), acb(arb(0), -ph.cos()))
    dR = kron(smul(mmul(Y, Ry(b)), acb(arb(0), arb(-1) / 2)), kron(I2, I2))
    U = mmul(R, mmul(Uf, mmul(Uw, Uw_W)))
    return U, [mmul(R, mmul(Uf, mmul(Uw, dUW))),
               mmul(R, mmul(Uf, mmul(dUw, Uw_W))),
               mmul(R, mmul(dUf, mmul(Uw, Uw_W))),
               mmul(dR, mmul(Uf, mmul(Uw, Uw_W)))]


def bloch_deriv(U, dU):
    """dA/dp (3x3) and dc/dp (3), real ball quantities."""
    def dchannel(Xop):
        W = kron(Xop, P00)
        return ptrace(madd(mmul(dU, mmul(W, dagger(U))),
                           mmul(U, mmul(W, dagger(dU)))), (0,))

    def real_trace(Xop, P):
        # dA and dc are real for every real parameter tuple, so taking the real
        # component of the ball is a valid enclosure.  No TINY assertion here:
        # unlike bloch_data, this is evaluated over a BOX, where the imaginary
        # enclosure is a wide (but provably zero-containing) ball-arithmetic
        # artefact rather than a point value.
        return trace(mmul(P, dchannel(Xop))).real

    half = amat([[acb(arb(1) / 2), 0], [0, acb(arb(1) / 2)]])
    dc = [real_trace(half, P) for P in PAULI]
    dA = [[real_trace(PAULI[j], PAULI[i]) / 2 for j in range(3)] for i in range(3)]
    return dA, dc


def fro_upper(rows):
    """Upper bound on the Frobenius norm.  NB: for a ball centred at 0, x*x is
    again centred at 0 (Arb cannot know the factors are the same number), so a
    naive sum of squares can dip negative and sqrt returns NaN.  Square the
    certified MAGNITUDE instead -- still an upper bound, always non-negative."""
    s = arb(0)
    for r in rows:
        for x in (r if isinstance(r, list) else [r]):
            u = x.abs_upper()
            s += u * u
    return s.sqrt()


# --- C9a-C9c: the index at the reference point ------------------------------
lam_n = {}
for n_ in (1, 2, 3):
    lam_n[n_] = eig_hermitian(choi_pt_bloch(A, c, n_))[0]

t9 = True
t9 &= check("C9a", "lambda_min[J(Phi)^T_R] < 0: Phi is NPT, hence not EB",
            bool(lam_n[1] < 0))
t9 &= check("C9b", "lambda_min[J(Phi^2)^T_R] < 0: Phi^2 is NPT, hence not EB",
            bool(lam_n[2] < 0))
t9 &= check("C9c", "lambda_min[J(Phi^3)^T_R] > 0: Phi^3 is PPT, hence EB (d=2) "
                   "=> n_EB(Phi_0) = 3", bool(lam_n[3] > 0))

# --- C9d: independent cross-check that does not trust any eigensolver -------
# Negativity is witnessed by a quadratic form; positivity by Sylvester minors.
# Both are pure arithmetic, hence exact under ball arithmetic.
WIT = {1: [acb("-0.216627", "0.071579"), acb("0.692403", "0"),
           acb("-0.643293", "0.097632"), acb("-0.187337", "0.100377")],
       2: [acb("-0.359137", "0.219241"), acb("0.639842", "0"),
           acb("-0.487936", "0.150638"), acb("-0.296149", "0.255106")]}
ok9d = True
for n_ in (1, 2):
    H_ = choi_pt_bloch(A, c, n_)
    w_ = WIT[n_]
    q_ = sum((w_[i].conjugate() * H_[i][j] * w_[j]
              for i in range(4) for j in range(4)), acb(0)).real
    w2_ = sum((x.abs_upper() * x.abs_upper() for x in w_), arb(0))
    ok9d = ok9d and bool(q_ < 0) and bool(lam_n[n_] < q_ / w2_ + TINY)
H3_ = choi_pt_bloch(A, c, 3)
for kk in range(1, 5):
    sub = [[H3_[i][j] for j in range(kk)] for i in range(kk)]
    det = acb(1) if kk == 0 else None
    if kk == 1:
        det = sub[0][0]
    elif kk == 2:
        det = sub[0][0] * sub[1][1] - sub[0][1] * sub[1][0]
    elif kk == 3:
        det = (sub[0][0] * (sub[1][1] * sub[2][2] - sub[1][2] * sub[2][1])
               - sub[0][1] * (sub[1][0] * sub[2][2] - sub[1][2] * sub[2][0])
               + sub[0][2] * (sub[1][0] * sub[2][1] - sub[1][1] * sub[2][0]))
    else:
        det = acb(0)
        import itertools
        for perm in itertools.permutations(range(4)):
            sgn = 1
            pl = list(perm)
            for i in range(4):
                for j in range(i + 1, 4):
                    if pl[i] > pl[j]:
                        sgn = -sgn
            term = acb(1)
            for i in range(4):
                term *= H3_[i][perm[i]]
            det += acb(sgn) * term
    ok9d = ok9d and bool(det.real > 0)
t9 &= check("C9d", "cross-check without an eigensolver: witnesses give "
                   "lambda_min < 0 (n=1,2), Sylvester gives PD (n=3)", ok9d)

# --- C9e: certified parameter derivatives over the square -------------------
# Plain interval arithmetic over the square does NOT work here: each angle
# occurs many times inside U and U^dagger, so ball arithmetic loses their
# correlation (the dependency problem) and the enclosure of lambda_min inflates
# to ~0.13 against a 0.045 margin.  Bounding the DERIVATIVE is immune: a crude
# derivative enclosure suffices, because it is multiplied by the half-width s.
# NB: `sq` above is the CHORD 2 sin(s/2) used by the Proposition 4 bounds, not
# the parameter half-width s itself.  The box must be built from s, which is
# very slightly larger; using the chord would leave the square uncovered by
# ~3e-9 per parameter.
S_HALF = arb("0.0013") * PI            # the actual half-width of the square
# Inflate each parameter BALL by the half-width, rather than re-centring on its
# midpoint: theta0 etc. carry their own (tiny) enclosure radius, and recentring
# would drop it, leaving the box short of [p0 - s, p0 + s] by ~1e-77.  Adding a
# zero-centred ball of radius s_up adds the radii, which covers the box.
s_up = S_HALF.abs_upper()
box = [m_ + arb(0, s_up) for m_ in (theta0, kappa0, phi0, beta0)]
Ub, dUs = dU_round(*box)
sumA, sumC = arb(0), arb(0)
for dU_ in dUs:
    dA_, dc_ = bloch_deriv(Ub, dU_)
    sumA += fro_upper(dA_).abs_upper()
    sumC += fro_upper([[x] for x in dc_]).abs_upper()
delta_A, delta_c = s_up * sumA, s_up * sumC
t9 &= check("C9e", "certified derivative bounds on the square: "
                   "delta_A < 0.018, delta_c < 0.0068",
            bool(delta_A < arb("0.018")) and bool(delta_c < arb("0.0068")))

# --- C9f-C9g: drift across the square, and the uniform index ----------------
# ||J(A,c) - J(A0,c0)||_F = (1/2) sqrt(||dA||_F^2 + ||dc||^2)  (exact identity:
# the Choi map is an isometry, up to 1/2, from the Pauli-basis superoperator
# matrix).  Partial transposition preserves ||.||_F and ||.||_inf <= ||.||_F,
# so Weyl's inequality closes.  This is the Appendix A chain with a constant
# sharp enough to survive iteration -- the inherited ||A-A0||_2 <= 12 s is an
# n = 1 bound and gives drift 0.078 at n = 2, larger than the 0.045 margin.
T_A = arb("0.72")                      # certified above: ||A0||_2 < 0.71333
a_hi = T_A + delta_A                   # bounds ||A||_2 on the square
nc_hi = fro_upper([[x] for x in c]).abs_upper() + delta_c

drift = {}
for n_ in (2, 3):
    dAn = sum((a_hi ** k_ * delta_A * T_A ** (n_ - 1 - k_) for k_ in range(n_)), arb(0))
    dcn = sum(((arb(k_) * a_hi ** (k_ - 1) * delta_A * nc_hi if k_ > 0 else arb(0))
               + T_A ** k_ * delta_c for k_ in range(n_)), arb(0))
    drift[n_] = (dAn * dAn + dcn * dcn).sqrt() / 2

t9 &= check("C9f", "drift(n=2) < |lambda_min(n=2)|: Phi^2 is NPT on the WHOLE "
                   "square (Weyl)", bool(drift[2] < -lam_n[2]))
t9 &= check("C9g", "drift(n=3) < lambda_min(n=3): Phi^3 is PPT on the WHOLE "
                   "square => n_EB(Phi) = 3 uniformly", bool(drift[3] < lam_n[3]))

# ---- C10: Theorem 1 (Paper II) instantiated on this channel ----------------
# n_EB(Phi) <= ceil( ln( 2 sqrt(r^2+3) / (1-r) ) / ln(1/a) ),  a = ||A||_2,
# r = ||v*||.  Proved from: the Choi-Frobenius isometry, the collapse
# c_n - v* = -A^n v*, invariance of ||.||_F under partial transposition,
# ||.||_inf <= ||.||_F, and Weyl.  These checks confirm the hypotheses hold
# here and that the theorem's key inequality is satisfied by the actual
# channel -- i.e. that the theorem is correctly instantiated, not merely true.
a_thm, r_thm = nA, vnorm                      # certified in C3a and C3c
t10 = True
t10 &= check("C10a", "hypotheses of Thm 1: ||A||_2 < 1 and ||v*|| < 1 "
                     "(fixed point has full rank)",
             bool(a_thm < 1) and bool(r_thm < 1))

# the Weyl chain, at each n: lambda_min >= (1-r)/4 - (a^n/2) sqrt(r^2+3)
rad_thm = ((r_thm * r_thm + 3).sqrt()) / 2
ok10b = True
for n_ in (1, 2, 3):
    lower = (1 - r_thm) / 4 - a_thm ** n_ * rad_thm
    ok10b = ok10b and bool(lower < lam_n[n_])   # the proved bound is a valid bound
t10 &= check("C10b", "Weyl chain of Thm 1 holds at n = 1,2,3: "
                     "lambda_min >= (1-r)/4 - (a^n/2) sqrt(r^2+3)", ok10b)

# the closed form yields 7 here; the certified index is 3, so 3 <= 7
n_bound = arb(0)
for n_try in range(1, 40):
    if bool((1 - r_thm) / 4 - a_thm ** n_try * rad_thm > 0):
        n_bound = arb(n_try)
        break
t10 &= check("C10c", "Thm 1 closed form gives n_EB <= 7, consistent with the "
                     "certified n_EB = 3", bool(n_bound == 7) and bool(arb(3) <= n_bound))

# ================================================================ REPORT ==
enclosures = {
    "norm_A0": str(nA), "resolvent_norm": str(Rnorm), "norm_v0": str(vnorm),
    "coherence_C0": str(coh), "info_I0_bits": str(Iq),
    "choi_pt_eigs": [str(l) for l in Hev], "mu_NPT": str(mu),
    "s_square_0.0013pi": str(sq), "D(s)": str(Ds), "tau(s)": str(tau),
    "lambda_min_choi_pt_powers": {str(n_): str(lam_n[n_]) for n_ in (1, 2, 3)},
    "delta_A_on_square": str(delta_A), "delta_c_on_square": str(delta_c),
    "lambda_min_drift_on_square": {str(n_): str(drift[n_]) for n_ in (2, 3)},
    "n_EB": "3",
    "thm1_closed_form_bound": str(n_bound),
}
all_pass = all(ch["passed"] for ch in checks)
with open(__file__, "rb") as f:
    script_sha = hashlib.sha256(f.read()).hexdigest()
cert = {
    "paper": "Stable, informative, coherent, and non-entanglement-breaking "
             "fixed points of multi-time quantum processes",
    "author": "Eran Kopel (Tel Aviv University)",
    "generated_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
    "environment": {
        "python": sys.version,
        "python-flint": flint.__version__,
        "arb_precision_bits": ctx.prec,
        "platform": platform.platform(),
    },
    "parameters_over_pi": {
        "theta0": "0.16345853", "kappa0": "0.43230980",
        "phi0": "0.20061939", "beta0": "0.23903823",
    },
    "rigorous_enclosures": enclosures,
    "checks": checks,
    "all_passed": all_pass,
    "script_sha256": script_sha,
    "note": "Ball comparisons are certified: True only if the relation holds "
            "for all values in the enclosing balls. Rigor is conditional on "
            "the correctness of Arb/python-flint.",
}
with open("certificate.json", "w") as f:
    json.dump(cert, f, indent=2)
print("=" * 74)
print("Rigorous enclosures (ball notation [mid +/- rad]):")
for k_, v_ in enclosures.items():
    if isinstance(v_, list):
        for i, s_ in enumerate(v_):
            print(f"  {k_}[{i}] = {s_}")
    else:
        print(f"  {k_} = {v_}")
print("=" * 74)
print(f"RESULT: {'ALL %d CHECKS PASSED' % len(checks) if all_pass else '*** FAILURES PRESENT ***'}")
print("certificate.json written (sha256 of this script: %s)" % script_sha[:16])
sys.exit(0 if all_pass else 1)


==> anc/zero-temperature/verify_analytic_family.py <==

import sys, numpy as np
try:
    from coherent_model_compute import channel_affine, fixed, bloch
except ModuleNotFoundError:
    sys.exit("coherent_model_compute is required but is not shipped in this deposit (author's development-tree module; available from the author on request).")
for kb in [(0.3,0.4),(0.7,0.2),(1.0,0.8)]:
 k,b=kb; par=(0.0,k,np.pi/2,0.0,0.0,0.0,b)
 A,c=channel_affine(par); rho,_,_,ev=fixed(par)
 Aa=np.array([[0,0,-np.cos(b)*np.sin(k)],[0,0,0],[0,0,np.sin(b)*np.sin(k)]])
 ca=np.array([np.sin(b)*np.cos(k),0,np.cos(b)*np.cos(k)])
 den=1-np.sin(b)*np.sin(k)
 va=np.array([np.cos(k)*(np.sin(b)-np.sin(k))/den,0,np.cos(b)*np.cos(k)/den])
 print(k,b,'Aerr',np.max(abs(A-Aa)),'cerr',np.max(abs(c-ca)),'verr',np.max(abs(bloch(rho)-va)), 'ev',ev,'formula',np.sin(b)*np.sin(k))

# ------------------------------------------------------------------------------

==> anc/zero-temperature/verify_analytic_standalone.py <==

import numpy as np
from scipy.linalg import expm
I=np.eye(2, dtype=complex); X=np.array([[0,1],[1,0]],complex); Y=np.array([[0,-1j],[1j,0]],complex); Z=np.diag([1,-1]); P0=np.diag([1,0]); P1=np.diag([0,1]); ps=[X,Y,Z]
def ry(a): return expm(-1j*a*Y/2)
def ptr(M):
 a=M.reshape(2,2,2,2,2,2); return np.trace(np.trace(a,axis1=2,axis2=5),axis1=1,axis2=3)
SW=np.zeros((8,8),complex)
for m in range(2):
 for f in range(2):
  for l in range(2): SW[(l*2+f)*2+m,(m*2+f)*2+l]=1
anc=np.zeros((4,4),complex); anc[0,0]=1
for k,b in [(.3,.4),(.7,.2),(1.0,.8)]:
 UW=np.kron(P0,np.kron(X,I))+np.kron(P1,np.kron(I,I))
 Uw=np.cos(k/2)*np.eye(8)-1j*np.sin(k/2)*np.kron(I,np.kron(Z,Y))
 Uf=-1j*SW; R=np.kron(ry(b),np.kron(I,I)); U=R@Uf@Uw@UW
 def app(r): return ptr(U@np.kron(r,anc)@U.conj().T)
 def bl(r): return np.array([np.trace(r@q).real for q in ps])
 c=bl(app(I/2)); A=np.zeros((3,3))
 for j,q in enumerate(ps): A[:,j]=(bl(app((I+q)/2))-bl(app((I-q)/2)))/2
 Aa=np.array([[0,0,-np.cos(b)*np.sin(k)],[0,0,0],[0,0,np.sin(b)*np.sin(k)]])
 ca=np.array([np.sin(b)*np.cos(k),0,np.cos(b)*np.cos(k)])
 den=1-np.sin(b)*np.sin(k); va=np.array([np.cos(k)*(np.sin(b)-np.sin(k))/den,0,np.cos(b)*np.cos(k)/den])
 vn=np.linalg.solve(np.eye(3)-A,c)
 print(k,b,np.max(abs(A-Aa)),np.max(abs(c-ca)),np.max(abs(vn-va)),np.linalg.eigvals(A))

# ------------------------------------------------------------------------------
